Separation of variables for massive spin-2 fields on the Kerr black hole

Massive spin-2 fields on the Kerr black hole generally obey coupled partial differential equations. We show that these equations separate through two commuting angular operators acting on five components of the field, its curl and its linearised Weyl tensor. A joint angular eigenfunction fixes the relative profiles of the five polarisations and leaves one second-order radial equation. The separation constants satisfy an algebraic relation that follows from the angular operators themselves. The construction removes the obstruction to a Teukolsky-type equation by a radial transport identity, then eliminates the additional radial solution through a first integral. It provides ordinary differential equations for massive spin-2 fields on Kerr, and, equivalently, for Kaluza-Klein perturbations of the Kerr black string.

==> anc/Q_reconstruction.wl <==
(* ::Package:: *)
(* ======================================================================================
   Q_reconstruction.wl  --  ancillary file to
   "Separation of variables for massive spin-2 fields on the Kerr black hole"
   (O. J. C. Dias, P. Pani, J. E. Santos)

   Reconstruction operator Q for Fierz-Pauli modes on Kerr (Supplemental Material, Sec. "Reconstruction"):
       h_ab = Q_ab[Omega] = Sum_{f,w} c^{ab}_{f,w}  w Omega_f .
   Entry format:  {component, field, word, coefficient}.  579 entries, all nonzero, including the
   identity entry for h_ll; conjugate components are counted separately.

   CONVENTIONS
   * Kerr in Boyer-Lindquist coordinates (t,r,theta,phi), signature (-,+,+,+);
     Sigma = r^2 + a^2 cos^2 theta,  Delta = r^2 - 2 M r + a^2,  zeta = r - I a cos theta  (Sigma = zeta zetabar).
     Riemann tensor with Wald's sign: [nabla_a, nabla_b] w_c = R_abc^d w_d.
   * Kinnersley tetrad, l.n = -1, m.mbar = 1:
       l^a = ((r^2+a^2)/Delta, 1, 0, a/Delta),   n^a = (r^2+a^2, -Delta, 0, a)/(2 Sigma),
       m^a = (I a sin theta, 0, 1, I/sin theta)/(Sqrt[2] (r + I a cos theta)),   mbar^a: I -> -I.
   * component : "ll","ln","lm","lM","mm","mM","MM","nn","nm","nM"  with  M = mbar;  h_AB = h(e_A, e_B).
   * GHP: a quantity of type (p,q) has boost weight (p+q)/2 and spin weight (p-q)/2;
     l (1,1), n (-1,-1), m (1,-1), mbar (-1,1).  With
       Theta_c = nabla_c - p omega_c - q omegabar_c,
       omega_c    = 1/2 ( -n^a nabla_c l_a + mbar^a nabla_c m_a ),
       omegabar_c = 1/2 ( -n^a nabla_c l_a + m^a nabla_c mbar_a ),
     thorn = l^c Theta_c,  thorn' = n^c Theta_c,  eth = m^c Theta_c,  eth' = mbar^c Theta_c.
   * word : list of letters "Tp" = thorn', "E" = eth, "Ep" = eth'.  Letters act from right to left:
     {"Tp","E"} applied to Psi0 means thorn'(eth Psi0).  Words have length <= 6 on Psi0, Psi0b and <= 4 otherwise.
   * field (unnormalised; Q acts on these, not on Omega = (2 Psi0, Sqrt[2] X1, h_ll, Sqrt[2] X1b, 2 Psi0b)):
       "Psi0"  = delta C_{l m l m}      type (4,0)
       "X1"    = F_{l m l}              type (3,1)
       "hll"   = h_{l l}                type (2,2)
       "X1b"   = F_{l mbar l}           type (1,3)
       "Psi0b" = delta C_{l mbar l mbar} type (0,4)
     with F_abc = nabla_a h_bc - nabla_b h_ac and delta C the linearised Weyl tensor.  "b" (bar) denotes the
     m <-> mbar partner, NOT complex conjugation (h is a complex mode).
   * coefficient symbols:  zeta, zetab (= zetabar);  rhop = rho' = Delta/(2 Sigma zeta)  (thorn' zeta = -rho' zeta);
     tau = -I a sin theta/(Sqrt[2] Sigma)  (eth zeta = -tau zeta);  Psi2 = -M/zeta^3;  mu2 = mu^2;
     Lxi = Lie derivative along xi = d_t, which equals -I omega on modes h ~ Exp[-I omega t + I m phi]
     (QModeRules[omega] below).  L_eta does not occur, so Q is the same for every m.
   ====================================================================================== *)

QReconstructionEntries = {
 {"MM", "Psi0b", {}, 2*Lxi^2/mu2^2 + 4*Lxi*Psi2*zeta^3/(mu2^2*zetab^2) - 8/3*Lxi*Psi2*zeta^2/(mu2^2*zetab) + (4/3)*Lxi*Psi2*zeta/mu2^2 - 2/3*Lxi*zetab/mu2 + 16*Lxi*rhop*zeta/(mu2^2*zetab) - 8/3*Lxi*rhop/mu2^2 - 16/3*Lxi/(mu2^2*zetab) + 3*Lxi/(mu2^2*zeta) - 1/3*Lxi*zetab/(mu2^2*zeta^2) - 20/3*Psi2^2*zeta^6/(mu2^2*zetab^4) - 16*Psi2^2*zeta^5/(mu2^2*zetab^3) - 28/3*Psi2^2*zeta^4/(mu2^2*zetab^2) + (4/3)*Psi2*zeta^3/(mu2*zetab) - 1/3*Psi2*zeta^2/mu2 - 1/3*Psi2*zeta*zetab/mu2 + (88/3)*Psi2*rhop*zeta^4/(mu2^2*zetab^3) + (104/3)*Psi2*rhop*zeta^3/(mu2^2*zetab^2) - 12*Psi2*zeta^3/(mu2^2*zetab^3) - 40/3*Psi2*zeta^2/(mu2^2*zetab^2) - 20/3*Psi2*zeta/(mu2^2*zetab) - 1/6*zetab^2 - 4*rhop*zeta/mu2 + (2/3)*rhop*zetab/mu2 + (5/6)/mu2 - 4/3*zetab/(mu2*zeta) + (1/6)*zetab^2/(mu2*zeta^2) - 32*rhop^2*zeta^2/(mu2^2*zetab^2) + (56/3)*rhop*zeta/(mu2^2*zetab^2) + (40/3)*rhop/(mu2^2*zetab) - (10/3)/(mu2^2*zetab^2) - 4/(mu2^2*zeta*zetab) - (2/3)/(mu2^2*zeta^2)},
 {"MM", "Psi0b", {"E"}, (20/3)*Lxi*tau*zetab/mu2^2 + (8/3)*Lxi*tau*zetab^2/(mu2^2*zeta) + 8*Psi2*tau*zeta^2/mu2^2 + 4*Psi2*tau*zeta*zetab/mu2^2 + (7/3)*tau*zetab^2/mu2 - 2/3*tau*zetab^3/(mu2*zeta) - 4*rhop*tau*zeta/mu2^2 - 8*rhop*tau*zetab/mu2^2 - 5*tau/mu2^2 + (44/3)*tau*zetab/(mu2^2*zeta) - 5/3*tau*zetab^2/(mu2^2*zeta^2)},
 {"MM", "Psi0b", {"E","E"}, -8/3*Psi2*zeta^2/mu2^2 + (4/3)*Psi2*zeta*zetab/mu2^2 + 4*Psi2*zetab^2/mu2^2 + (16/3)*rhop*zetab/mu2^2 - 8*rhop*zetab^2/(mu2^2*zeta) - 8/3*zetab/(mu2^2*zeta) + 4*zetab^2/(mu2^2*zeta^2)},
 {"MM", "Psi0b", {"Ep"}, -22/3*Lxi*tau*zeta/mu2^2 + (2/3)*Lxi*tau*zetab/mu2^2 - 4*Psi2*tau*zeta^4/(mu2^2*zetab^2) + (20/3)*Psi2*tau*zeta^3/(mu2^2*zetab) + (4/3)*tau*zeta*zetab/mu2 - 1/3*tau*zetab^2/mu2 - 24*rhop*tau*zeta^2/(mu2^2*zetab) + (20/3)*tau*zeta/(mu2^2*zetab) - 8/3*tau/mu2^2},
 {"MM", "Psi0b", {"Ep","E"}, -8*Psi2*zeta^3/(mu2^2*zetab) - 14/3*Psi2*zeta^2/mu2^2 + (2/3)*Psi2*zeta*zetab/mu2^2 + (2/3)*zetab^2/mu2 + (8/3)*rhop*zeta/mu2^2 - 20/3*rhop*zetab/mu2^2 - (25/3)/mu2^2 + 4*zetab/(mu2^2*zeta) - 1/3*zetab^2/(mu2^2*zeta^2)},
 {"MM", "Psi0b", {"Ep","E","E"}, -6*tau*zetab^2/mu2^2 + (4/3)*tau*zetab^3/(mu2^2*zeta)},
 {"MM", "Psi0b", {"Ep","Ep"}, (8/3)*Psi2*zeta^4/(mu2^2*zetab^2) + (8/3)*Psi2*zeta^3/(mu2^2*zetab) - 16/3*rhop*zeta^2/(mu2^2*zetab) + (8/3)*zeta/(mu2^2*zetab)},
 {"MM", "Psi0b", {"Ep","Ep","E"}, -4/3*tau*zeta*zetab/mu2^2 + (2/3)*tau*zetab^2/mu2^2},
 {"MM", "Psi0b", {"Ep","Ep","E","E"}, -2/3*zetab^2/mu2^2},
 {"MM", "Psi0b", {"Tp"}, -2*Lxi^2*zetab/(mu2^2*rhop*zeta) - 4*Lxi*Psi2*zeta^2/(mu2^2*rhop*zetab) - 10/3*Lxi*Psi2*zeta/(mu2^2*rhop) - 4/3*Lxi*Psi2*zetab/(mu2^2*rhop) - 1/3*Lxi*zetab^2/(mu2*rhop*zeta) - 8*Lxi/mu2^2 + (8/3)*Lxi*zetab/(mu2^2*zeta) + (1/3)*Lxi/(mu2^2*rhop*zeta) - 11/3*Lxi*zetab/(mu2^2*rhop*zeta^2) - 16/3*Psi2^2*zeta^5/(mu2^2*rhop*zetab^3) - 28/3*Psi2^2*zeta^4/(mu2^2*rhop*zetab^2) - 4*Psi2^2*zeta^3/(mu2^2*rhop*zetab) - 2/3*Psi2*zeta^2/(mu2*rhop) - 1/3*Psi2*zeta*zetab/(mu2*rhop) + 16*Psi2*zeta^3/(mu2^2*zetab^2) + (40/3)*Psi2*zeta^2/(mu2^2*zetab) - 10/3*Psi2*zeta^2/(mu2^2*rhop*zetab^2) - 20/3*Psi2*zeta/(mu2^2*rhop*zetab) - 2*Psi2/(mu2^2*rhop) - 1/6*zetab/(mu2*rhop*zeta) - 1/6*zetab^2/(mu2*rhop*zeta^2) - 32/3*rhop*zeta/(mu2^2*zetab) + (28/3)/(mu2^2*zetab) - (4/3)/(mu2^2*zeta) - (2/3)/(mu2^2*rhop*zeta^2) - 2/3*zetab/(mu2^2*rhop*zeta^3)},
 {"MM", "Psi0b", {"Tp","E"}, -2/3*Lxi*tau*zetab^2/(mu2^2*rhop*zeta) - 4/3*Lxi*tau*zetab^3/(mu2^2*rhop*zeta^2) - 8/3*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 4/3*Psi2*tau*zetab^2/(mu2^2*rhop) - 1/3*tau*zetab^3/(mu2*rhop*zeta) + 4*tau*zetab/mu2^2 + (5/3)*tau*zetab/(mu2^2*rhop*zeta) - 8/3*tau*zetab^2/(mu2^2*rhop*zeta^2) - 1/3*tau*zetab^3/(mu2^2*rhop*zeta^3)},
 {"MM", "Psi0b", {"Tp","E","E"}, (2/3)*Psi2*zeta*zetab/(mu2^2*rhop) - 2/3*Psi2*zetab^3/(mu2^2*rhop*zeta) - 4/3*zetab^2/(mu2^2*zeta) + (4/3)*zetab^3/(mu2^2*zeta^2) + (2/3)*zetab^2/(mu2^2*rhop*zeta^2) - 2/3*zetab^3/(mu2^2*rhop*zeta^3)},
 {"MM", "Psi0b", {"Tp","Ep"}, (14/3)*Lxi*tau*zetab/(mu2^2*rhop) + (20/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + 4*Psi2*tau*zeta^2/(mu2^2*rhop) + (1/3)*tau*zetab^2/(mu2*rhop) + 8*tau*zeta/mu2^2 + 4*tau*zetab/(mu2^2*rhop*zeta)},
 {"MM", "Psi0b", {"Tp","Ep","E"}, (2/3)*Lxi*zetab^2/(mu2^2*rhop*zeta) + 2*Psi2*zeta^2/(mu2^2*rhop) + 2*Psi2*zeta*zetab/(mu2^2*rhop) + (2/3)*Psi2*zetab^2/(mu2^2*rhop) + (8/3)*zetab/mu2^2 + zetab/(mu2^2*rhop*zeta) + zetab^2/(mu2^2*rhop*zeta^2)},
 {"MM", "Psi0b", {"Tp","Ep","E","E"}, (2/3)*tau*zetab^3/(mu2^2*rhop*zeta)},
 {"MM", "Psi0b", {"Tp","Ep","Ep"}, -4/3*Psi2*zeta^3/(mu2^2*rhop*zetab) - 4/3*Psi2*zeta^2/(mu2^2*rhop) + (8/3)*zeta/mu2^2 - (4/3)/(mu2^2*rhop)},
 {"MM", "Psi0b", {"Tp","Ep","Ep","E"}, -2/3*tau*zetab^2/(mu2^2*rhop)},
 {"MM", "Psi0b", {"Tp","Tp"}, 2*Lxi*zetab/(mu2^2*rhop*zeta) + (4/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (4/3)*Psi2*zeta/(mu2^2*rhop) + (1/3)*zetab^2/(mu2*rhop*zeta) - (8/3)/mu2^2 + (4/3)*zetab/(mu2^2*rhop*zeta^2)},
 {"MM", "Psi0b", {"Tp","Tp","E"}, -2/3*tau*zetab^2/(mu2^2*rhop*zeta) + (2/3)*tau*zetab^3/(mu2^2*rhop*zeta^2)},
 {"MM", "Psi0b", {"Tp","Tp","Ep"}, -8/3*tau*zetab/(mu2^2*rhop)},
 {"MM", "Psi0b", {"Tp","Tp","Ep","E"}, -2/3*zetab^2/(mu2^2*rhop*zeta)},
 {"MM", "X1b", {}, -4/3*Lxi*tau*zetab/mu2 - 2*Psi2*tau*zeta^2/mu2 - 2/3*Psi2*tau*zeta*zetab/mu2 - 2/3*tau*zetab^2 + 4*rhop*tau*zeta/mu2 + 2*rhop*tau*zetab/mu2 - 3*tau*zetab/(mu2*zeta) + (1/3)*tau*zetab^2/(mu2*zeta^2)},
 {"MM", "X1b", {"E"}, (5/3)*Psi2*zeta^2/mu2 + Psi2*zeta*zetab/mu2 - 2/3*Psi2*zetab^2/mu2 - 10/3*rhop*zetab/mu2 + (4/3)*rhop*zetab^2/(mu2*zeta) + (5/3)*zetab/(mu2*zeta) - 2/3*zetab^2/(mu2*zeta^2)},
 {"MM", "X1b", {"Ep"}, (2/3)*Psi2*zeta^3/(mu2*zetab) + (1/3)*Psi2*zeta^2/mu2 - 1/3*Psi2*zeta*zetab/mu2 + (4/3)*rhop*zeta/mu2 + (4/3)*rhop*zetab/mu2 + mu2^(-1) - 2/3*zetab/(mu2*zeta)},
 {"MM", "X1b", {"Ep","E"}, (4/3)*tau*zetab^2/mu2},
 {"MM", "X1b", {"Tp"}, -2/3*Lxi*tau*zetab^2/(mu2*rhop*zeta) - Psi2*tau*zeta^2/(mu2*rhop) - 2/3*Psi2*tau*zeta*zetab/(mu2*rhop) - 1/3*Psi2*tau*zetab^2/(mu2*rhop) - 2*tau*zetab/mu2 - 1/3*tau*zetab/(mu2*rhop*zeta) - 1/3*tau*zetab^2/(mu2*rhop*zeta^2)},
 {"MM", "X1b", {"Tp","E"}, -1/3*Psi2*zeta*zetab/(mu2*rhop) - 1/3*Psi2*zetab^2/(mu2*rhop) + (2/3)*zetab^2/(mu2*zeta) - 1/3*zetab^2/(mu2*rhop*zeta^2)},
 {"MM", "X1b", {"Tp","Ep"}, (1/3)*Psi2*zeta^2/(mu2*rhop) + (1/3)*Psi2*zeta*zetab/(mu2*rhop) - 4/3*zetab/mu2 + (1/3)*zetab/(mu2*rhop*zeta)},
 {"MM", "X1b", {"Tp","Tp"}, (2/3)*tau*zetab^2/(mu2*rhop*zeta)},
 {"MM", "hll", {}, (1/2)*Psi2*zeta^2 + (1/2)*Psi2*zeta*zetab - rhop*zetab + (1/2)*zetab/zeta},
 {"lM", "Psi0b", {}, (8/3)*Lxi*tau/mu2^2 - 2/3*Lxi*tau*zetab/(mu2^2*zeta) + (8/3)*Psi2*tau*zeta^3/(mu2^2*zetab^2) - 16/3*Psi2*tau*zeta^2/(mu2^2*zetab) - 1/3*tau*zetab/mu2 + (1/3)*tau*zetab^2/(mu2*zeta) + (32/3)*rhop*tau*zeta/(mu2^2*zetab) - 4/3*tau/(mu2^2*zetab) - 4/3*tau/(mu2^2*zeta)},
 {"lM", "Psi0b", {"E"}, (4/3)*Lxi*zetab/(mu2^2*zeta) + 7*Psi2*zeta^2/(mu2^2*zetab) + (16/3)*Psi2*zeta/mu2^2 + (1/3)*Psi2*zetab/mu2^2 - 1/3*zetab^2/(mu2*zeta) - 6*rhop/mu2^2 + (10/3)*rhop*zetab/(mu2^2*zeta) + 7/(mu2^2*zeta) - 5/3*zetab/(mu2^2*zeta^2)},
 {"lM", "Psi0b", {"E","E"}, 4*tau*zetab^2/(mu2^2*zeta)},
 {"lM", "Psi0b", {"Ep"}, -4/3*Psi2*zeta^3/(mu2^2*zetab^2) - 4/3*Psi2*zeta^2/(mu2^2*zetab) + (8/3)*rhop*zeta/(mu2^2*zetab) - (4/3)/(mu2^2*zetab)},
 {"lM", "Psi0b", {"Ep","E"}, 2*tau*zetab/mu2^2 - 2/3*tau*zetab^2/(mu2^2*zeta)},
 {"lM", "Psi0b", {"Ep","E","E"}, (2/3)*zetab^2/(mu2^2*zeta)},
 {"lM", "Psi0b", {"Tp"}, -8/3*Lxi*tau*zetab/(mu2^2*rhop*zeta) - 16/3*Psi2*tau*zeta^2/(mu2^2*rhop*zetab) - 8/3*Psi2*tau*zeta/(mu2^2*rhop) - 16/3*tau/mu2^2 - 4/3*tau/(mu2^2*rhop*zeta) - 4/3*tau*zetab/(mu2^2*rhop*zeta^2)},
 {"lM", "Psi0b", {"Tp","E"}, -2/3*Lxi*zetab^2/(mu2^2*rhop*zeta^2) - 7/3*Psi2*zeta/(mu2^2*rhop) - 2*Psi2*zetab/(mu2^2*rhop) - 1/3*Psi2*zetab^2/(mu2^2*rhop*zeta) - 2/3*zetab/(mu2^2*zeta) - 2/3*zetab^2/(mu2^2*zeta^2) - 5/3*zetab/(mu2^2*rhop*zeta^2) - 1/3*zetab^2/(mu2^2*rhop*zeta^3)},
 {"lM", "Psi0b", {"Tp","E","E"}, -2/3*tau*zetab^3/(mu2^2*rhop*zeta^2)},
 {"lM", "Psi0b", {"Tp","Ep"}, (4/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (4/3)*Psi2*zeta/(mu2^2*rhop) - (8/3)/mu2^2 + (4/3)/(mu2^2*rhop*zeta)},
 {"lM", "Psi0b", {"Tp","Ep","E"}, (2/3)*tau*zetab^2/(mu2^2*rhop*zeta)},
 {"lM", "Psi0b", {"Tp","Tp"}, (8/3)*tau*zetab/(mu2^2*rhop*zeta)},
 {"lM", "Psi0b", {"Tp","Tp","E"}, (2/3)*zetab^2/(mu2^2*rhop*zeta^2)},
 {"lM", "X1b", {}, (2/3)*Lxi/mu2 + Psi2*zeta^3/(mu2*zetab^2) - Psi2*zeta^2/(mu2*zetab) - 2/3*Psi2*zeta/mu2 - 1/3*zetab + 2*rhop*zeta/(mu2*zetab) + 2*rhop/mu2 - 2/3*rhop*zetab/(mu2*zeta) - (4/3)/(mu2*zeta) + (1/3)*zetab/(mu2*zeta^2)},
 {"lM", "X1b", {"E"}, (8/3)*tau*zetab/mu2 - 2/3*tau*zetab^2/(mu2*zeta)},
 {"lM", "X1b", {"Ep"}, -2/3*tau*zeta/mu2 - 2/3*tau*zetab/mu2},
 {"lM", "X1b", {"Ep","E"}, (2/3)*zetab/mu2},
 {"lM", "X1b", {"Tp"}, -2/3*Lxi*zetab/(mu2*rhop*zeta) - Psi2*zeta^2/(mu2*rhop*zetab) - 2/3*Psi2*zeta/(mu2*rhop) - 1/3*Psi2*zetab/(mu2*rhop) - 2/mu2 - (1/3)/(mu2*rhop*zeta) - 1/3*zetab/(mu2*rhop*zeta^2)},
 {"lM", "X1b", {"Tp","E"}, -2/3*tau*zetab^2/(mu2*rhop*zeta)},
 {"lM", "X1b", {"Tp","Ep"}, (2/3)*tau*zetab/(mu2*rhop)},
 {"lM", "X1b", {"Tp","Tp"}, (2/3)*zetab/(mu2*rhop*zeta)},
 {"lM", "hll", {}, tau*zetab},
 {"ll", "hll", {}, 1},
 {"lm", "Psi0", {}, -10/3*Lxi*tau*zeta/(mu2^2*zetab) - 8*Psi2*tau*zeta/mu2^2 - 1/3*tau*zeta^2/(mu2*zetab) + (1/3)*tau*zeta/mu2},
 {"lm", "Psi0", {"E"}, -1/3*Psi2*zeta^4/(mu2^2*zetab^3) - 2*Psi2*zeta^3/(mu2^2*zetab^2) - 5/3*Psi2*zeta^2/(mu2^2*zetab) + (2/3)*rhop*zeta^2/(mu2^2*zetab^2) + (10/3)*rhop*zeta/(mu2^2*zetab) - 1/3*zeta/(mu2^2*zetab^2) - (5/3)/(mu2^2*zetab)},
 {"lm", "Psi0", {"Ep"}, (4/3)*Lxi*zeta^2/(mu2^2*zetab^2) + 2*Psi2*zeta^4/(mu2^2*zetab^3) + 8*Psi2*zeta^3/(mu2^2*zetab^2) + 8*Psi2*zeta^2/(mu2^2*zetab) - 1/3*zeta^2/(mu2*zetab) - 8*rhop*zeta/(mu2^2*zetab) + (2/3)*zeta/(mu2^2*zetab^2) + (16/3)/(mu2^2*zetab)},
 {"lm", "Psi0", {"Ep","E"}, 2*tau*zeta^2/(mu2^2*zetab) - 10/3*tau*zeta/mu2^2},
 {"lm", "Psi0", {"Ep","Ep"}, -4/3*tau*zeta^3/(mu2^2*zetab^2) - 8/3*tau*zeta^2/(mu2^2*zetab)},
 {"lm", "Psi0", {"Ep","Ep","E"}, (2/3)*zeta^2/(mu2^2*zetab)},
 {"lm", "Psi0", {"Tp"}, -2/3*Lxi*tau*zeta/(mu2^2*rhop*zetab) + (10/3)*Lxi*tau/(mu2^2*rhop) + (4/3)*Psi2*tau*zeta^2/(mu2^2*rhop*zetab) + 4*Psi2*tau*zeta/(mu2^2*rhop) + 8*tau/mu2^2 + (4/3)*tau/(mu2^2*rhop*zetab) + (4/3)*tau/(mu2^2*rhop*zeta)},
 {"lm", "Psi0", {"Tp","E"}, -1/3*Psi2*zeta^3/(mu2^2*rhop*zetab^2) + (4/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (5/3)*Psi2*zeta/(mu2^2*rhop) + (2/3)*zeta/(mu2^2*zetab) - (10/3)/mu2^2 - (1/3)/(mu2^2*rhop*zetab) + (5/3)/(mu2^2*rhop*zeta)},
 {"lm", "Psi0", {"Tp","Ep"}, -2/3*Lxi*zeta/(mu2^2*rhop*zetab) - 2*Psi2*zeta^3/(mu2^2*rhop*zetab^2) - 8/3*Psi2*zeta^2/(mu2^2*rhop*zetab) - 4/3*zeta^2/(mu2^2*zetab^2) - 2/(mu2^2*rhop*zetab)},
 {"lm", "Psi0", {"Tp","Ep","E"}, -2/3*tau*zeta/(mu2^2*rhop)},
 {"lm", "Psi0", {"Tp","Ep","Ep"}, (2/3)*tau*zeta^2/(mu2^2*rhop*zetab)},
 {"lm", "Psi0", {"Tp","Tp"}, -8/3*tau/(mu2^2*rhop)},
 {"lm", "Psi0", {"Tp","Tp","Ep"}, (2/3)*zeta/(mu2^2*rhop*zetab)},
 {"lm", "X1", {}, (2/3)*Lxi*zeta/(mu2*zetab) - 1/3*Psi2*zeta^4/(mu2*zetab^3) - Psi2*zeta^3/(mu2*zetab^2) + 2*Psi2*zeta/mu2 - 1/3*zeta + 2*rhop*zeta/(mu2*zetab) + (1/3)*zeta/(mu2*zetab^2) - (4/3)/(mu2*zetab)},
 {"lm", "X1", {"E"}, (4/3)*tau*zeta/mu2},
 {"lm", "X1", {"Ep"}, -2*tau*zeta/mu2},
 {"lm", "X1", {"Ep","E"}, (2/3)*zeta/mu2},
 {"lm", "X1", {"Tp"}, -2/3*Lxi/(mu2*rhop) - 1/3*Psi2*zeta^3/(mu2*rhop*zetab^2) - 2/3*Psi2*zeta^2/(mu2*rhop*zetab) - Psi2*zeta/(mu2*rhop) - 2/mu2 - (1/3)/(mu2*rhop*zetab) - (1/3)/(mu2*rhop*zeta)},
 {"lm", "X1", {"Tp","E"}, -2/3*tau*zetab/(mu2*rhop)},
 {"lm", "X1", {"Tp","Ep"}, (2/3)*tau*zeta/(mu2*rhop)},
 {"lm", "X1", {"Tp","Tp"}, (2/3)/(mu2*rhop)},
 {"lm", "hll", {}, -tau*zeta},
 {"ln", "Psi0", {}, (5/3)*Lxi*Psi2*zeta^3/(mu2^2*zetab^2) + (5/3)*Lxi*Psi2*zeta^2/(mu2^2*zetab) - 10/3*Lxi*rhop*zeta/(mu2^2*zetab) + (5/3)*Lxi/(mu2^2*zetab) - 2*Psi2^2*zeta^4/(mu2^2*zetab^2) - 4*Psi2^2*zeta^3/(mu2^2*zetab) - 2*Psi2^2*zeta^2/mu2^2 + (1/3)*Psi2*zeta^4/(mu2*zetab^2) + (1/6)*Psi2*zeta^3/(mu2*zetab) - 1/6*Psi2*zeta^2/mu2 + 4*Psi2*rhop*zeta^2/(mu2^2*zetab) + 4*Psi2*rhop*zeta/mu2^2 - 2*Psi2*zeta/(mu2^2*zetab) - 2*Psi2/mu2^2 - 2/3*rhop*zeta^2/(mu2*zetab) + (1/3)*rhop*zeta/mu2 + (1/3)*zeta/(mu2*zetab) - (1/6)/mu2},
 {"ln", "Psi0", {"E"}, (4/3)*Psi2*tau*zeta^4/(mu2^2*zetab^2) + 3*Psi2*tau*zeta^3/(mu2^2*zetab) + (5/3)*Psi2*tau*zeta^2/mu2^2 - 8/3*rhop*tau*zeta^2/(mu2^2*zetab) - 10/3*rhop*tau*zeta/mu2^2 + (4/3)*tau*zeta/(mu2^2*zetab) + (5/3)*tau/mu2^2},
 {"ln", "Psi0", {"Ep"}, (2/3)*Lxi*tau*zeta^3/(mu2^2*zetab^2) - 16/3*Lxi*tau*zeta^2/(mu2^2*zetab) - 4/3*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 2*Psi2*tau*zeta^3/(mu2^2*zetab) - 4*Psi2*tau*zeta^2/mu2^2 - 1/3*tau*zeta^3/(mu2*zetab) + (2/3)*tau*zeta^2/mu2 - 4*rhop*tau*zeta^2/(mu2^2*zetab) + (1/3)*tau*zeta^2/(mu2^2*zetab^2) + (4/3)*tau*zeta/(mu2^2*zetab) - 8/3*tau/mu2^2},
 {"ln", "Psi0", {"Ep","E"}, -4*Psi2*zeta^4/(mu2^2*zetab^2) - 7/3*Psi2*zeta^3/(mu2^2*zetab) + (5/3)*Psi2*zeta^2/mu2^2 + 8*rhop*zeta^2/(mu2^2*zetab) - 10/3*rhop*zeta/mu2^2 - 4*zeta/(mu2^2*zetab) + (5/3)/mu2^2},
 {"ln", "Psi0", {"Ep","Ep"}, Lxi*zeta^3/(mu2^2*zetab^2) + (8/3)*Psi2*zeta^5/(mu2^2*zetab^3) + (20/3)*Psi2*zeta^4/(mu2^2*zetab^2) + (14/3)*Psi2*zeta^3/(mu2^2*zetab) - 1/6*zeta^3/(mu2*zetab) + (2/3)*rhop*zeta^4/(mu2^2*zetab^3) - 4/3*rhop*zeta^3/(mu2^2*zetab^2) - 16/3*rhop*zeta^2/(mu2^2*zetab) - 1/3*zeta^3/(mu2^2*zetab^3) + (5/3)*zeta^2/(mu2^2*zetab^2) + 4*zeta/(mu2^2*zetab)},
 {"ln", "Psi0", {"Ep","Ep","E"}, (5/3)*tau*zeta^3/(mu2^2*zetab) - 8/3*tau*zeta^2/mu2^2},
 {"ln", "Psi0", {"Ep","Ep","Ep"}, -tau*zeta^4/(mu2^2*zetab^2) - 4/3*tau*zeta^3/(mu2^2*zetab)},
 {"ln", "Psi0", {"Ep","Ep","Ep","E"}, (1/3)*zeta^3/(mu2^2*zetab)},
 {"ln", "Psi0", {"Tp"}, (4/3)*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab^2) - 1/3*Lxi*Psi2*zeta^2/(mu2^2*rhop*zetab) - 5/3*Lxi*Psi2*zeta/(mu2^2*rhop) - 8/3*Lxi*zeta/(mu2^2*zetab) + (10/3)*Lxi/mu2^2 + (4/3)*Lxi/(mu2^2*rhop*zetab) - 5/3*Lxi/(mu2^2*rhop*zeta) + (2/3)*Psi2^2*zeta^4/(mu2^2*rhop*zetab^2) + (2/3)*Psi2^2*zeta^3/(mu2^2*rhop*zetab) - 4/3*Psi2*zeta^2/(mu2^2*zetab) - 1/3*Psi2*zeta^2/(mu2^2*rhop*zetab^2) - 1/3*Psi2/(mu2^2*rhop) + (2/3)/(mu2^2*zetab) + (2/3)/(mu2^2*zeta) - (1/3)/(mu2^2*rhop*zeta*zetab) - (1/3)/(mu2^2*rhop*zeta^2)},
 {"ln", "Psi0", {"Tp","E"}, (4/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) - 1/3*Psi2*tau*zeta^2/(mu2^2*rhop) - 5/3*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 8/3*tau*zeta/mu2^2 + (10/3)*tau*zetab/mu2^2 + (4/3)*tau/(mu2^2*rhop) - 5/3*tau*zetab/(mu2^2*rhop*zeta)},
 {"ln", "Psi0", {"Tp","Ep"}, -2/3*Lxi*tau*zeta^2/(mu2^2*rhop*zetab) + (8/3)*Lxi*tau*zeta/(mu2^2*rhop) + (4/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (10/3)*Psi2*tau*zeta^2/(mu2^2*rhop) + 4*tau*zeta^2/(mu2^2*zetab) + 4*tau*zeta/mu2^2 - 1/3*tau*zeta/(mu2^2*rhop*zetab) + (8/3)*tau/(mu2^2*rhop)},
 {"ln", "Psi0", {"Tp","Ep","E"}, -1/3*Psi2*zeta^4/(mu2^2*rhop*zetab^2) + Psi2*zeta^3/(mu2^2*rhop*zetab) + (4/3)*Psi2*zeta^2/(mu2^2*rhop) + (2/3)*zeta^2/(mu2^2*zetab) - 8/3*zeta/mu2^2 - 1/3*zeta/(mu2^2*rhop*zetab) + (4/3)/(mu2^2*rhop)},
 {"ln", "Psi0", {"Tp","Ep","Ep"}, -1/3*Lxi*zeta^2/(mu2^2*rhop*zetab) - 4/3*Psi2*zeta^4/(mu2^2*rhop*zetab^2) - 5/3*Psi2*zeta^3/(mu2^2*rhop*zetab) - 4/3*zeta^3/(mu2^2*zetab^2) + (2/3)*zeta^2/(mu2^2*zetab) + (1/6)*zeta^2/(mu2^2*rhop*zetab^2) - 3/2*zeta/(mu2^2*rhop*zetab)},
 {"ln", "Psi0", {"Tp","Ep","Ep","E"}, -1/3*tau*zeta^2/(mu2^2*rhop)},
 {"ln", "Psi0", {"Tp","Ep","Ep","Ep"}, (1/3)*tau*zeta^3/(mu2^2*rhop*zetab)},
 {"ln", "Psi0", {"Tp","Tp"}, (2/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (2/3)*Psi2*zeta/(mu2^2*rhop) - (4/3)/mu2^2 + (2/3)/(mu2^2*rhop*zeta)},
 {"ln", "Psi0", {"Tp","Tp","Ep"}, -2*tau*zeta/(mu2^2*rhop)},
 {"ln", "Psi0", {"Tp","Tp","Ep","Ep"}, (1/3)*zeta^2/(mu2^2*rhop*zetab)},
 {"ln", "Psi0b", {}, (2/3)*Lxi*Psi2*zeta^3/(mu2^2*zetab^2) - 1/3*Lxi*Psi2*zeta^2/(mu2^2*zetab) - Lxi*Psi2*zeta/mu2^2 - 4/3*Lxi*rhop*zeta/(mu2^2*zetab) + 2*Lxi*rhop/mu2^2 + (2/3)*Lxi/(mu2^2*zetab) - Lxi/(mu2^2*zeta) - 10/3*Psi2^2*zeta^6/(mu2^2*zetab^4) - 20/3*Psi2^2*zeta^5/(mu2^2*zetab^3) - 10/3*Psi2^2*zeta^4/(mu2^2*zetab^2) - 1/6*Psi2*zeta^3/(mu2*zetab) + (1/6)*Psi2*zeta^2/mu2 + (1/3)*Psi2*zeta*zetab/mu2 + (28/3)*Psi2*rhop*zeta^4/(mu2^2*zetab^3) + (28/3)*Psi2*rhop*zeta^3/(mu2^2*zetab^2) - 14/3*Psi2*zeta^3/(mu2^2*zetab^3) - 6*Psi2*zeta^2/(mu2^2*zetab^2) - 4/3*Psi2*zeta/(mu2^2*zetab) + (1/3)*rhop*zeta/mu2 - 2/3*rhop*zetab/mu2 - (1/6)/mu2 + (1/3)*zetab/(mu2*zeta) - 16/3*rhop^2*zeta^2/(mu2^2*zetab^2) + (16/3)*rhop*zeta/(mu2^2*zetab^2) + (8/3)*rhop/(mu2^2*zetab) - (4/3)/(mu2^2*zetab^2) - (4/3)/(mu2^2*zeta*zetab)},
 {"ln", "Psi0b", {"E"}, 4*Lxi*tau*zetab/mu2^2 - 4/3*Lxi*tau*zetab^2/(mu2^2*zeta) - Psi2*tau*zeta^3/(mu2^2*zetab) - 10/3*Psi2*tau*zeta^2/mu2^2 + Psi2*tau*zeta*zetab/mu2^2 - 2/3*tau*zetab^2/mu2 + (1/3)*tau*zetab^3/(mu2*zeta) + 10*rhop*tau*zeta/mu2^2 + (14/3)*rhop*tau*zetab/mu2^2 + 3*tau/mu2^2 - 19/3*tau*zetab/(mu2^2*zeta)},
 {"ln", "Psi0b", {"E","E"}, Lxi*zetab^2/(mu2^2*zeta) + 5*Psi2*zeta^2/mu2^2 + (13/3)*Psi2*zeta*zetab/mu2^2 + (1/3)*Psi2*zetab^2/mu2^2 + (1/3)*Psi2*zetab^3/(mu2^2*zeta) - 1/6*zetab^3/(mu2*zeta) - 6*rhop*zetab/mu2^2 + 4*rhop*zetab^2/(mu2^2*zeta) + (19/3)*zetab/(mu2^2*zeta) - 2*zetab^2/(mu2^2*zeta^2)},
 {"ln", "Psi0b", {"E","E","E"}, (7/3)*tau*zetab^3/(mu2^2*zeta)},
 {"ln", "Psi0b", {"Ep"}, -2/3*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 2/3*Psi2*tau*zeta^3/(mu2^2*zetab) + (4/3)*rhop*tau*zeta^2/(mu2^2*zetab) - 2/3*tau*zeta/(mu2^2*zetab)},
 {"ln", "Psi0b", {"Ep","E"}, -1/3*Psi2*zeta^3/(mu2^2*zetab) - 4/3*Psi2*zeta^2/mu2^2 - Psi2*zeta*zetab/mu2^2 + (2/3)*rhop*zeta/mu2^2 + 2*rhop*zetab/mu2^2 - (1/3)/mu2^2 - zetab/(mu2^2*zeta)},
 {"ln", "Psi0b", {"Ep","E","E"}, (5/3)*tau*zetab^2/mu2^2 - 2/3*tau*zetab^3/(mu2^2*zeta)},
 {"ln", "Psi0b", {"Ep","E","E","E"}, (1/3)*zetab^3/(mu2^2*zeta)},
 {"ln", "Psi0b", {"Tp"}, -2/3*Lxi*Psi2*zeta^2/(mu2^2*rhop*zetab) - 2/3*Lxi*Psi2*zeta/(mu2^2*rhop) + (4/3)*Lxi/mu2^2 - 2/3*Lxi/(mu2^2*rhop*zeta) - 4/3*Psi2^2*zeta^5/(mu2^2*rhop*zetab^3) - 2*Psi2^2*zeta^4/(mu2^2*rhop*zetab^2) - 2/3*Psi2^2*zeta^3/(mu2^2*rhop*zetab) + (16/3)*Psi2*zeta^3/(mu2^2*zetab^2) + 4*Psi2*zeta^2/(mu2^2*zetab) - 5/3*Psi2*zeta^2/(mu2^2*rhop*zetab^2) - 4/3*Psi2*zeta/(mu2^2*rhop*zetab) - 1/3*Psi2/(mu2^2*rhop) - 16/3*rhop*zeta/(mu2^2*zetab) + (10/3)/(mu2^2*zetab) + (2/3)/(mu2^2*zeta) - (1/3)/(mu2^2*rhop*zeta*zetab) - (1/3)/(mu2^2*rhop*zeta^2)},
 {"ln", "Psi0b", {"Tp","E"}, -2*Lxi*tau*zetab^2/(mu2^2*rhop*zeta) - 11/3*Psi2*tau*zeta^2/(mu2^2*rhop) - 8/3*Psi2*tau*zeta*zetab/(mu2^2*rhop) - Psi2*tau*zetab^2/(mu2^2*rhop) - 10/3*tau*zetab/mu2^2 - 2*tau*zetab^2/(mu2^2*zeta) - 5/3*tau*zetab/(mu2^2*rhop*zeta) - tau*zetab^2/(mu2^2*rhop*zeta^2)},
 {"ln", "Psi0b", {"Tp","E","E"}, -1/3*Lxi*zetab^3/(mu2^2*rhop*zeta^2) - 4/3*Psi2*zeta*zetab/(mu2^2*rhop) - 4/3*Psi2*zetab^2/(mu2^2*rhop) - 1/3*Psi2*zetab^3/(mu2^2*rhop*zeta) - 2/3*zetab^3/(mu2^2*zeta^2) - 7/6*zetab^2/(mu2^2*rhop*zeta^2) - 1/6*zetab^3/(mu2^2*rhop*zeta^3)},
 {"ln", "Psi0b", {"Tp","E","E","E"}, -1/3*tau*zetab^4/(mu2^2*rhop*zeta^2)},
 {"ln", "Psi0b", {"Tp","Ep"}, (2/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (2/3)*Psi2*tau*zeta^2/(mu2^2*rhop) - 4/3*tau*zeta/mu2^2 + (2/3)*tau/(mu2^2*rhop)},
 {"ln", "Psi0b", {"Tp","Ep","E"}, Psi2*zeta^2/(mu2^2*rhop) + Psi2*zeta*zetab/(mu2^2*rhop) - 2*zetab/mu2^2 + zetab/(mu2^2*rhop*zeta)},
 {"ln", "Psi0b", {"Tp","Ep","E","E"}, (1/3)*tau*zetab^3/(mu2^2*rhop*zeta)},
 {"ln", "Psi0b", {"Tp","Tp"}, (2/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (2/3)*Psi2*zeta/(mu2^2*rhop) - (4/3)/mu2^2 + (2/3)/(mu2^2*rhop*zeta)},
 {"ln", "Psi0b", {"Tp","Tp","E"}, 2*tau*zetab^2/(mu2^2*rhop*zeta)},
 {"ln", "Psi0b", {"Tp","Tp","E","E"}, (1/3)*zetab^3/(mu2^2*rhop*zeta^2)},
 {"ln", "X1", {}, (2/3)*Lxi*tau*zeta^2/(mu2*zetab) - 2/3*Lxi*tau*zeta/mu2 + (1/3)*Psi2*tau*zeta^5/(mu2*zetab^3) + (2/3)*Psi2*tau*zeta^4/(mu2*zetab^2) + Psi2*tau*zeta^3/(mu2*zetab) + 2*Psi2*tau*zeta^2/mu2 + Psi2*tau*zeta*zetab/mu2 - 1/3*tau*zeta^2 - 1/6*tau*zeta*zetab - 2/3*rhop*tau*zeta^3/(mu2*zetab^2) + rhop*tau*zeta^2/(mu2*zetab) + (1/6)*tau*zeta^2/(mu2*zetab^2) - 5/6*tau*zeta/(mu2*zetab) + (2/3)*tau/mu2},
 {"ln", "X1", {"E"}, (1/3)*Psi2*zeta^4/(mu2*zetab^2) - 1/3*Psi2*zeta^3/(mu2*zetab) - 2/3*Psi2*zeta^2/mu2 - 2/3*rhop*zeta^2/(mu2*zetab) + (4/3)*rhop*zeta/mu2 + (1/3)*zeta/(mu2*zetab) - (2/3)/mu2},
 {"ln", "X1", {"Ep"}, (2/3)*Lxi*zeta^2/(mu2*zetab) - 1/3*Psi2*zeta^5/(mu2*zetab^3) - Psi2*zeta^4/(mu2*zetab^2) + Psi2*zeta^2/mu2 - 1/6*zeta^2 + (2/3)*rhop*zeta^3/(mu2*zetab^2) + 3*rhop*zeta^2/(mu2*zetab) - 3/2*zeta/(mu2*zetab) + (1/2)/mu2},
 {"ln", "X1", {"Ep","E"}, (5/3)*tau*zeta^2/mu2 - 2/3*tau*zeta*zetab/mu2},
 {"ln", "X1", {"Ep","Ep"}, -1/3*tau*zeta^3/(mu2*zetab) - tau*zeta^2/mu2},
 {"ln", "X1", {"Ep","Ep","E"}, (1/3)*zeta^2/mu2},
 {"ln", "X1", {"Tp"}, -2/3*Lxi*tau*zeta/(mu2*rhop) + (2/3)*Lxi*tau*zetab/(mu2*rhop) - 2/3*Psi2*tau*zeta^2/(mu2*rhop) - 2/3*tau*zeta^2/(mu2*zetab) - tau*zeta/mu2 - 1/6*tau*zeta/(mu2*rhop*zetab) + (1/6)*tau*zetab/(mu2*rhop*zeta)},
 {"ln", "X1", {"Tp","E"}, -1/3*Psi2*zeta^3/(mu2*rhop*zetab) + (1/3)*Psi2*zeta*zetab/(mu2*rhop) + (2/3)*zeta/mu2 - 2/3*zetab/mu2 - (1/3)/(mu2*rhop) + (1/3)*zetab/(mu2*rhop*zeta)},
 {"ln", "X1", {"Tp","Ep"}, -1/3*Lxi*zeta/(mu2*rhop) - 1/3*Psi2*zeta^3/(mu2*rhop*zetab) - 2/3*Psi2*zeta^2/(mu2*rhop) - zeta^2/(mu2*zetab) - 2/3*zeta/mu2 + (1/6)*zeta/(mu2*rhop*zetab) - (1/2)/(mu2*rhop)},
 {"ln", "X1", {"Tp","Ep","E"}, -1/3*tau*zeta*zetab/(mu2*rhop)},
 {"ln", "X1", {"Tp","Ep","Ep"}, (1/3)*tau*zeta^2/(mu2*rhop)},
 {"ln", "X1", {"Tp","Tp"}, (1/3)*tau*zeta/(mu2*rhop) - 1/3*tau*zetab/(mu2*rhop)},
 {"ln", "X1", {"Tp","Tp","Ep"}, (1/3)*zeta/(mu2*rhop)},
 {"ln", "X1b", {}, (1/3)*Lxi*tau*zeta/mu2 - Lxi*tau*zetab/mu2 - 3/2*Psi2*tau*zeta^4/(mu2*zetab^2) - 3/2*Psi2*tau*zeta^3/(mu2*zetab) + (1/6)*Psi2*tau*zeta^2/mu2 - 1/6*Psi2*tau*zeta*zetab/mu2 + (1/6)*tau*zeta*zetab + (1/3)*tau*zetab^2 + rhop*tau*zeta^2/(mu2*zetab) - 2*rhop*tau*zeta/mu2 - 4/3*rhop*tau*zetab/mu2 - 1/2*tau*zeta/(mu2*zetab) - 7/6*tau/mu2 + tau*zetab/(mu2*zeta)},
 {"ln", "X1b", {"E"}, (2/3)*Lxi*zetab/mu2 + (1/3)*Psi2*zeta^3/(mu2*zetab) - 4/3*Psi2*zeta^2/mu2 - Psi2*zeta*zetab/mu2 + (1/3)*Psi2*zetab^2/mu2 - 1/6*zetab^2 + (4/3)*rhop*zeta/mu2 + (13/3)*rhop*zetab/mu2 - 2/3*rhop*zetab^2/(mu2*zeta) + (5/6)/mu2 - 5/2*zetab/(mu2*zeta) + (1/3)*zetab^2/(mu2*zeta^2)},
 {"ln", "X1b", {"E","E"}, (5/3)*tau*zetab^2/mu2 - 1/3*tau*zetab^3/(mu2*zeta)},
 {"ln", "X1b", {"Ep"}, -1/6*Psi2*zeta^4/(mu2*zetab^2) - 1/6*Psi2*zeta^3/(mu2*zetab) + (1/6)*Psi2*zeta^2/mu2 + (1/6)*Psi2*zeta*zetab/mu2 + (1/3)*rhop*zeta^2/(mu2*zetab) - 1/3*rhop*zetab/mu2 - 1/6*zeta/(mu2*zetab) + (1/6)*zetab/(mu2*zeta)},
 {"ln", "X1b", {"Ep","E"}, -tau*zetab^2/mu2},
 {"ln", "X1b", {"Ep","E","E"}, (1/3)*zetab^2/mu2},
 {"ln", "X1b", {"Tp"}, -1/3*Lxi*tau*zetab/(mu2*rhop) + (1/3)*Lxi*tau*zetab^2/(mu2*rhop*zeta) - 1/2*Psi2*tau*zeta^3/(mu2*rhop*zetab) + (1/6)*Psi2*tau*zeta^2/(mu2*rhop) + (1/6)*Psi2*tau*zeta*zetab/(mu2*rhop) + (1/6)*Psi2*tau*zetab^2/(mu2*rhop) + tau*zeta/mu2 + tau*zetab/mu2 + (1/3)*tau*zetab^2/(mu2*zeta) - 1/6*tau/(mu2*rhop) + (1/6)*tau*zetab^2/(mu2*rhop*zeta^2)},
 {"ln", "X1b", {"Tp","E"}, -1/3*Lxi*zetab^2/(mu2*rhop*zeta) - 1/2*Psi2*zeta^2/(mu2*rhop) - 1/3*Psi2*zeta*zetab/(mu2*rhop) - 1/6*Psi2*zetab^2/(mu2*rhop) - zetab/mu2 - 2/3*zetab^2/(mu2*zeta) - 1/3*zetab/(mu2*rhop*zeta)},
 {"ln", "X1b", {"Tp","E","E"}, -1/3*tau*zetab^3/(mu2*rhop*zeta)},
 {"ln", "X1b", {"Tp","Ep"}, (1/6)*Psi2*zeta^3/(mu2*rhop*zetab) - 1/6*Psi2*zeta*zetab/(mu2*rhop) - 1/3*zeta/mu2 + (1/3)*zetab/mu2 + (1/6)/(mu2*rhop) - 1/6*zetab/(mu2*rhop*zeta)},
 {"ln", "X1b", {"Tp","Ep","E"}, (1/3)*tau*zetab^2/(mu2*rhop)},
 {"ln", "X1b", {"Tp","Tp"}, (1/3)*tau*zetab/(mu2*rhop) - 1/3*tau*zetab^2/(mu2*rhop*zeta)},
 {"ln", "X1b", {"Tp","Tp","E"}, (1/3)*zetab^2/(mu2*rhop*zeta)},
 {"ln", "hll", {}, -1/4*Lxi*zeta - 1/4*Psi2*zeta^4/zetab^2 - 1/4*Psi2*zeta^3/zetab - 1/2*Psi2*zeta^2 - 1/2*Psi2*zeta*zetab + (1/8)*mu2*zeta*zetab + (1/2)*rhop*zeta^2/zetab + rhop*zetab - 1/2*zeta/zetab + 1/2 - 1/2*zetab/zeta},
 {"ln", "hll", {"E"}, -3/4*tau*zeta*zetab + (1/2)*tau*zetab^2},
 {"ln", "hll", {"Ep"}, -1/4*tau*zeta^2 + (1/2)*tau*zeta*zetab},
 {"ln", "hll", {"Ep","E"}, -1/4*zeta*zetab},
 {"ln", "hll", {"Tp"}, (1/4)*Lxi*zetab/rhop + (1/4)*Psi2*zeta^3/(rhop*zetab) + (1/4)*Psi2*zeta^2/rhop + (1/4)*Psi2*zeta*zetab/rhop + (1/8)/rhop + (1/8)*zetab/(rhop*zeta)},
 {"ln", "hll", {"Tp","E"}, (1/4)*tau*zetab^2/rhop},
 {"ln", "hll", {"Tp","Ep"}, -1/4*tau*zeta*zetab/rhop},
 {"ln", "hll", {"Tp","Tp"}, -1/4*zetab/rhop},
 {"mM", "Psi0", {}, (5/3)*Lxi*Psi2*zeta^3/(mu2^2*zetab^2) + (5/3)*Lxi*Psi2*zeta^2/(mu2^2*zetab) - 10/3*Lxi*rhop*zeta/(mu2^2*zetab) + (5/3)*Lxi/(mu2^2*zetab) - 2*Psi2^2*zeta^4/(mu2^2*zetab^2) - 4*Psi2^2*zeta^3/(mu2^2*zetab) - 2*Psi2^2*zeta^2/mu2^2 + (1/3)*Psi2*zeta^4/(mu2*zetab^2) + (1/6)*Psi2*zeta^3/(mu2*zetab) - 1/6*Psi2*zeta^2/mu2 + 4*Psi2*rhop*zeta^2/(mu2^2*zetab) + 4*Psi2*rhop*zeta/mu2^2 - 2*Psi2*zeta/(mu2^2*zetab) - 2*Psi2/mu2^2 - 2/3*rhop*zeta^2/(mu2*zetab) + (1/3)*rhop*zeta/mu2 + (1/3)*zeta/(mu2*zetab) - (1/6)/mu2},
 {"mM", "Psi0", {"E"}, (4/3)*Psi2*tau*zeta^4/(mu2^2*zetab^2) + 3*Psi2*tau*zeta^3/(mu2^2*zetab) + (5/3)*Psi2*tau*zeta^2/mu2^2 - 8/3*rhop*tau*zeta^2/(mu2^2*zetab) - 10/3*rhop*tau*zeta/mu2^2 + (4/3)*tau*zeta/(mu2^2*zetab) + (5/3)*tau/mu2^2},
 {"mM", "Psi0", {"Ep"}, (2/3)*Lxi*tau*zeta^3/(mu2^2*zetab^2) - 16/3*Lxi*tau*zeta^2/(mu2^2*zetab) - 4/3*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 2*Psi2*tau*zeta^3/(mu2^2*zetab) - 4*Psi2*tau*zeta^2/mu2^2 - 1/3*tau*zeta^3/(mu2*zetab) + (2/3)*tau*zeta^2/mu2 - 4*rhop*tau*zeta^2/(mu2^2*zetab) + (1/3)*tau*zeta^2/(mu2^2*zetab^2) + (4/3)*tau*zeta/(mu2^2*zetab) - 8/3*tau/mu2^2},
 {"mM", "Psi0", {"Ep","E"}, -4*Psi2*zeta^4/(mu2^2*zetab^2) - 7/3*Psi2*zeta^3/(mu2^2*zetab) + (5/3)*Psi2*zeta^2/mu2^2 + 8*rhop*zeta^2/(mu2^2*zetab) - 10/3*rhop*zeta/mu2^2 - 4*zeta/(mu2^2*zetab) + (5/3)/mu2^2},
 {"mM", "Psi0", {"Ep","Ep"}, Lxi*zeta^3/(mu2^2*zetab^2) + (8/3)*Psi2*zeta^5/(mu2^2*zetab^3) + (20/3)*Psi2*zeta^4/(mu2^2*zetab^2) + (14/3)*Psi2*zeta^3/(mu2^2*zetab) - 1/6*zeta^3/(mu2*zetab) + (2/3)*rhop*zeta^4/(mu2^2*zetab^3) - 4/3*rhop*zeta^3/(mu2^2*zetab^2) - 16/3*rhop*zeta^2/(mu2^2*zetab) - 1/3*zeta^3/(mu2^2*zetab^3) + (5/3)*zeta^2/(mu2^2*zetab^2) + 4*zeta/(mu2^2*zetab)},
 {"mM", "Psi0", {"Ep","Ep","E"}, (5/3)*tau*zeta^3/(mu2^2*zetab) - 8/3*tau*zeta^2/mu2^2},
 {"mM", "Psi0", {"Ep","Ep","Ep"}, -tau*zeta^4/(mu2^2*zetab^2) - 4/3*tau*zeta^3/(mu2^2*zetab)},
 {"mM", "Psi0", {"Ep","Ep","Ep","E"}, (1/3)*zeta^3/(mu2^2*zetab)},
 {"mM", "Psi0", {"Tp"}, (4/3)*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab^2) - 1/3*Lxi*Psi2*zeta^2/(mu2^2*rhop*zetab) - 5/3*Lxi*Psi2*zeta/(mu2^2*rhop) - 8/3*Lxi*zeta/(mu2^2*zetab) + (10/3)*Lxi/mu2^2 + (4/3)*Lxi/(mu2^2*rhop*zetab) - 5/3*Lxi/(mu2^2*rhop*zeta) + (2/3)*Psi2^2*zeta^4/(mu2^2*rhop*zetab^2) + (2/3)*Psi2^2*zeta^3/(mu2^2*rhop*zetab) - 4/3*Psi2*zeta^2/(mu2^2*zetab) - 1/3*Psi2*zeta^2/(mu2^2*rhop*zetab^2) - 1/3*Psi2/(mu2^2*rhop) + (2/3)/(mu2^2*zetab) + (2/3)/(mu2^2*zeta) - (1/3)/(mu2^2*rhop*zeta*zetab) - (1/3)/(mu2^2*rhop*zeta^2)},
 {"mM", "Psi0", {"Tp","E"}, (4/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) - 1/3*Psi2*tau*zeta^2/(mu2^2*rhop) - 5/3*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 8/3*tau*zeta/mu2^2 + (10/3)*tau*zetab/mu2^2 + (4/3)*tau/(mu2^2*rhop) - 5/3*tau*zetab/(mu2^2*rhop*zeta)},
 {"mM", "Psi0", {"Tp","Ep"}, -2/3*Lxi*tau*zeta^2/(mu2^2*rhop*zetab) + (8/3)*Lxi*tau*zeta/(mu2^2*rhop) + (4/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (10/3)*Psi2*tau*zeta^2/(mu2^2*rhop) + 4*tau*zeta^2/(mu2^2*zetab) + 4*tau*zeta/mu2^2 - 1/3*tau*zeta/(mu2^2*rhop*zetab) + (8/3)*tau/(mu2^2*rhop)},
 {"mM", "Psi0", {"Tp","Ep","E"}, -1/3*Psi2*zeta^4/(mu2^2*rhop*zetab^2) + Psi2*zeta^3/(mu2^2*rhop*zetab) + (4/3)*Psi2*zeta^2/(mu2^2*rhop) + (2/3)*zeta^2/(mu2^2*zetab) - 8/3*zeta/mu2^2 - 1/3*zeta/(mu2^2*rhop*zetab) + (4/3)/(mu2^2*rhop)},
 {"mM", "Psi0", {"Tp","Ep","Ep"}, -1/3*Lxi*zeta^2/(mu2^2*rhop*zetab) - 4/3*Psi2*zeta^4/(mu2^2*rhop*zetab^2) - 5/3*Psi2*zeta^3/(mu2^2*rhop*zetab) - 4/3*zeta^3/(mu2^2*zetab^2) + (2/3)*zeta^2/(mu2^2*zetab) + (1/6)*zeta^2/(mu2^2*rhop*zetab^2) - 3/2*zeta/(mu2^2*rhop*zetab)},
 {"mM", "Psi0", {"Tp","Ep","Ep","E"}, -1/3*tau*zeta^2/(mu2^2*rhop)},
 {"mM", "Psi0", {"Tp","Ep","Ep","Ep"}, (1/3)*tau*zeta^3/(mu2^2*rhop*zetab)},
 {"mM", "Psi0", {"Tp","Tp"}, (2/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (2/3)*Psi2*zeta/(mu2^2*rhop) - (4/3)/mu2^2 + (2/3)/(mu2^2*rhop*zeta)},
 {"mM", "Psi0", {"Tp","Tp","Ep"}, -2*tau*zeta/(mu2^2*rhop)},
 {"mM", "Psi0", {"Tp","Tp","Ep","Ep"}, (1/3)*zeta^2/(mu2^2*rhop*zetab)},
 {"mM", "Psi0b", {}, (2/3)*Lxi*Psi2*zeta^3/(mu2^2*zetab^2) - 1/3*Lxi*Psi2*zeta^2/(mu2^2*zetab) - Lxi*Psi2*zeta/mu2^2 - 4/3*Lxi*rhop*zeta/(mu2^2*zetab) + 2*Lxi*rhop/mu2^2 + (2/3)*Lxi/(mu2^2*zetab) - Lxi/(mu2^2*zeta) - 10/3*Psi2^2*zeta^6/(mu2^2*zetab^4) - 20/3*Psi2^2*zeta^5/(mu2^2*zetab^3) - 10/3*Psi2^2*zeta^4/(mu2^2*zetab^2) - 1/6*Psi2*zeta^3/(mu2*zetab) + (1/6)*Psi2*zeta^2/mu2 + (1/3)*Psi2*zeta*zetab/mu2 + (28/3)*Psi2*rhop*zeta^4/(mu2^2*zetab^3) + (28/3)*Psi2*rhop*zeta^3/(mu2^2*zetab^2) - 14/3*Psi2*zeta^3/(mu2^2*zetab^3) - 6*Psi2*zeta^2/(mu2^2*zetab^2) - 4/3*Psi2*zeta/(mu2^2*zetab) + (1/3)*rhop*zeta/mu2 - 2/3*rhop*zetab/mu2 - (1/6)/mu2 + (1/3)*zetab/(mu2*zeta) - 16/3*rhop^2*zeta^2/(mu2^2*zetab^2) + (16/3)*rhop*zeta/(mu2^2*zetab^2) + (8/3)*rhop/(mu2^2*zetab) - (4/3)/(mu2^2*zetab^2) - (4/3)/(mu2^2*zeta*zetab)},
 {"mM", "Psi0b", {"E"}, 4*Lxi*tau*zetab/mu2^2 - 4/3*Lxi*tau*zetab^2/(mu2^2*zeta) - Psi2*tau*zeta^3/(mu2^2*zetab) - 10/3*Psi2*tau*zeta^2/mu2^2 + Psi2*tau*zeta*zetab/mu2^2 - 2/3*tau*zetab^2/mu2 + (1/3)*tau*zetab^3/(mu2*zeta) + 10*rhop*tau*zeta/mu2^2 + (14/3)*rhop*tau*zetab/mu2^2 + 3*tau/mu2^2 - 19/3*tau*zetab/(mu2^2*zeta)},
 {"mM", "Psi0b", {"E","E"}, Lxi*zetab^2/(mu2^2*zeta) + 5*Psi2*zeta^2/mu2^2 + (13/3)*Psi2*zeta*zetab/mu2^2 + (1/3)*Psi2*zetab^2/mu2^2 + (1/3)*Psi2*zetab^3/(mu2^2*zeta) - 1/6*zetab^3/(mu2*zeta) - 6*rhop*zetab/mu2^2 + 4*rhop*zetab^2/(mu2^2*zeta) + (19/3)*zetab/(mu2^2*zeta) - 2*zetab^2/(mu2^2*zeta^2)},
 {"mM", "Psi0b", {"E","E","E"}, (7/3)*tau*zetab^3/(mu2^2*zeta)},
 {"mM", "Psi0b", {"Ep"}, -2/3*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 2/3*Psi2*tau*zeta^3/(mu2^2*zetab) + (4/3)*rhop*tau*zeta^2/(mu2^2*zetab) - 2/3*tau*zeta/(mu2^2*zetab)},
 {"mM", "Psi0b", {"Ep","E"}, -1/3*Psi2*zeta^3/(mu2^2*zetab) - 4/3*Psi2*zeta^2/mu2^2 - Psi2*zeta*zetab/mu2^2 + (2/3)*rhop*zeta/mu2^2 + 2*rhop*zetab/mu2^2 - (1/3)/mu2^2 - zetab/(mu2^2*zeta)},
 {"mM", "Psi0b", {"Ep","E","E"}, (5/3)*tau*zetab^2/mu2^2 - 2/3*tau*zetab^3/(mu2^2*zeta)},
 {"mM", "Psi0b", {"Ep","E","E","E"}, (1/3)*zetab^3/(mu2^2*zeta)},
 {"mM", "Psi0b", {"Tp"}, -2/3*Lxi*Psi2*zeta^2/(mu2^2*rhop*zetab) - 2/3*Lxi*Psi2*zeta/(mu2^2*rhop) + (4/3)*Lxi/mu2^2 - 2/3*Lxi/(mu2^2*rhop*zeta) - 4/3*Psi2^2*zeta^5/(mu2^2*rhop*zetab^3) - 2*Psi2^2*zeta^4/(mu2^2*rhop*zetab^2) - 2/3*Psi2^2*zeta^3/(mu2^2*rhop*zetab) + (16/3)*Psi2*zeta^3/(mu2^2*zetab^2) + 4*Psi2*zeta^2/(mu2^2*zetab) - 5/3*Psi2*zeta^2/(mu2^2*rhop*zetab^2) - 4/3*Psi2*zeta/(mu2^2*rhop*zetab) - 1/3*Psi2/(mu2^2*rhop) - 16/3*rhop*zeta/(mu2^2*zetab) + (10/3)/(mu2^2*zetab) + (2/3)/(mu2^2*zeta) - (1/3)/(mu2^2*rhop*zeta*zetab) - (1/3)/(mu2^2*rhop*zeta^2)},
 {"mM", "Psi0b", {"Tp","E"}, -2*Lxi*tau*zetab^2/(mu2^2*rhop*zeta) - 11/3*Psi2*tau*zeta^2/(mu2^2*rhop) - 8/3*Psi2*tau*zeta*zetab/(mu2^2*rhop) - Psi2*tau*zetab^2/(mu2^2*rhop) - 10/3*tau*zetab/mu2^2 - 2*tau*zetab^2/(mu2^2*zeta) - 5/3*tau*zetab/(mu2^2*rhop*zeta) - tau*zetab^2/(mu2^2*rhop*zeta^2)},
 {"mM", "Psi0b", {"Tp","E","E"}, -1/3*Lxi*zetab^3/(mu2^2*rhop*zeta^2) - 4/3*Psi2*zeta*zetab/(mu2^2*rhop) - 4/3*Psi2*zetab^2/(mu2^2*rhop) - 1/3*Psi2*zetab^3/(mu2^2*rhop*zeta) - 2/3*zetab^3/(mu2^2*zeta^2) - 7/6*zetab^2/(mu2^2*rhop*zeta^2) - 1/6*zetab^3/(mu2^2*rhop*zeta^3)},
 {"mM", "Psi0b", {"Tp","E","E","E"}, -1/3*tau*zetab^4/(mu2^2*rhop*zeta^2)},
 {"mM", "Psi0b", {"Tp","Ep"}, (2/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (2/3)*Psi2*tau*zeta^2/(mu2^2*rhop) - 4/3*tau*zeta/mu2^2 + (2/3)*tau/(mu2^2*rhop)},
 {"mM", "Psi0b", {"Tp","Ep","E"}, Psi2*zeta^2/(mu2^2*rhop) + Psi2*zeta*zetab/(mu2^2*rhop) - 2*zetab/mu2^2 + zetab/(mu2^2*rhop*zeta)},
 {"mM", "Psi0b", {"Tp","Ep","E","E"}, (1/3)*tau*zetab^3/(mu2^2*rhop*zeta)},
 {"mM", "Psi0b", {"Tp","Tp"}, (2/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (2/3)*Psi2*zeta/(mu2^2*rhop) - (4/3)/mu2^2 + (2/3)/(mu2^2*rhop*zeta)},
 {"mM", "Psi0b", {"Tp","Tp","E"}, 2*tau*zetab^2/(mu2^2*rhop*zeta)},
 {"mM", "Psi0b", {"Tp","Tp","E","E"}, (1/3)*zetab^3/(mu2^2*rhop*zeta^2)},
 {"mM", "X1", {}, (2/3)*Lxi*tau*zeta^2/(mu2*zetab) - 2/3*Lxi*tau*zeta/mu2 + (1/3)*Psi2*tau*zeta^5/(mu2*zetab^3) + (2/3)*Psi2*tau*zeta^4/(mu2*zetab^2) + Psi2*tau*zeta^3/(mu2*zetab) + 2*Psi2*tau*zeta^2/mu2 + Psi2*tau*zeta*zetab/mu2 - 1/3*tau*zeta^2 - 1/6*tau*zeta*zetab - 2/3*rhop*tau*zeta^3/(mu2*zetab^2) + rhop*tau*zeta^2/(mu2*zetab) + (1/6)*tau*zeta^2/(mu2*zetab^2) - 5/6*tau*zeta/(mu2*zetab) + (2/3)*tau/mu2},
 {"mM", "X1", {"E"}, (1/3)*Psi2*zeta^4/(mu2*zetab^2) - 1/3*Psi2*zeta^3/(mu2*zetab) - 2/3*Psi2*zeta^2/mu2 - 2/3*rhop*zeta^2/(mu2*zetab) + (4/3)*rhop*zeta/mu2 + (1/3)*zeta/(mu2*zetab) - (2/3)/mu2},
 {"mM", "X1", {"Ep"}, (2/3)*Lxi*zeta^2/(mu2*zetab) - 1/3*Psi2*zeta^5/(mu2*zetab^3) - Psi2*zeta^4/(mu2*zetab^2) + Psi2*zeta^2/mu2 - 1/6*zeta^2 + (2/3)*rhop*zeta^3/(mu2*zetab^2) + 3*rhop*zeta^2/(mu2*zetab) - 3/2*zeta/(mu2*zetab) + (1/2)/mu2},
 {"mM", "X1", {"Ep","E"}, (5/3)*tau*zeta^2/mu2 - 2/3*tau*zeta*zetab/mu2},
 {"mM", "X1", {"Ep","Ep"}, -1/3*tau*zeta^3/(mu2*zetab) - tau*zeta^2/mu2},
 {"mM", "X1", {"Ep","Ep","E"}, (1/3)*zeta^2/mu2},
 {"mM", "X1", {"Tp"}, -2/3*Lxi*tau*zeta/(mu2*rhop) + (2/3)*Lxi*tau*zetab/(mu2*rhop) - 2/3*Psi2*tau*zeta^2/(mu2*rhop) - 2/3*tau*zeta^2/(mu2*zetab) - tau*zeta/mu2 - 1/6*tau*zeta/(mu2*rhop*zetab) + (1/6)*tau*zetab/(mu2*rhop*zeta)},
 {"mM", "X1", {"Tp","E"}, -1/3*Psi2*zeta^3/(mu2*rhop*zetab) + (1/3)*Psi2*zeta*zetab/(mu2*rhop) + (2/3)*zeta/mu2 - 2/3*zetab/mu2 - (1/3)/(mu2*rhop) + (1/3)*zetab/(mu2*rhop*zeta)},
 {"mM", "X1", {"Tp","Ep"}, -1/3*Lxi*zeta/(mu2*rhop) - 1/3*Psi2*zeta^3/(mu2*rhop*zetab) - 2/3*Psi2*zeta^2/(mu2*rhop) - zeta^2/(mu2*zetab) - 2/3*zeta/mu2 + (1/6)*zeta/(mu2*rhop*zetab) - (1/2)/(mu2*rhop)},
 {"mM", "X1", {"Tp","Ep","E"}, -1/3*tau*zeta*zetab/(mu2*rhop)},
 {"mM", "X1", {"Tp","Ep","Ep"}, (1/3)*tau*zeta^2/(mu2*rhop)},
 {"mM", "X1", {"Tp","Tp"}, (1/3)*tau*zeta/(mu2*rhop) - 1/3*tau*zetab/(mu2*rhop)},
 {"mM", "X1", {"Tp","Tp","Ep"}, (1/3)*zeta/(mu2*rhop)},
 {"mM", "X1b", {}, (1/3)*Lxi*tau*zeta/mu2 - Lxi*tau*zetab/mu2 - 3/2*Psi2*tau*zeta^4/(mu2*zetab^2) - 3/2*Psi2*tau*zeta^3/(mu2*zetab) + (1/6)*Psi2*tau*zeta^2/mu2 - 1/6*Psi2*tau*zeta*zetab/mu2 + (1/6)*tau*zeta*zetab + (1/3)*tau*zetab^2 + rhop*tau*zeta^2/(mu2*zetab) - 2*rhop*tau*zeta/mu2 - 4/3*rhop*tau*zetab/mu2 - 1/2*tau*zeta/(mu2*zetab) - 7/6*tau/mu2 + tau*zetab/(mu2*zeta)},
 {"mM", "X1b", {"E"}, (2/3)*Lxi*zetab/mu2 + (1/3)*Psi2*zeta^3/(mu2*zetab) - 4/3*Psi2*zeta^2/mu2 - Psi2*zeta*zetab/mu2 + (1/3)*Psi2*zetab^2/mu2 - 1/6*zetab^2 + (4/3)*rhop*zeta/mu2 + (13/3)*rhop*zetab/mu2 - 2/3*rhop*zetab^2/(mu2*zeta) + (5/6)/mu2 - 5/2*zetab/(mu2*zeta) + (1/3)*zetab^2/(mu2*zeta^2)},
 {"mM", "X1b", {"E","E"}, (5/3)*tau*zetab^2/mu2 - 1/3*tau*zetab^3/(mu2*zeta)},
 {"mM", "X1b", {"Ep"}, -1/6*Psi2*zeta^4/(mu2*zetab^2) - 1/6*Psi2*zeta^3/(mu2*zetab) + (1/6)*Psi2*zeta^2/mu2 + (1/6)*Psi2*zeta*zetab/mu2 + (1/3)*rhop*zeta^2/(mu2*zetab) - 1/3*rhop*zetab/mu2 - 1/6*zeta/(mu2*zetab) + (1/6)*zetab/(mu2*zeta)},
 {"mM", "X1b", {"Ep","E"}, -tau*zetab^2/mu2},
 {"mM", "X1b", {"Ep","E","E"}, (1/3)*zetab^2/mu2},
 {"mM", "X1b", {"Tp"}, -1/3*Lxi*tau*zetab/(mu2*rhop) + (1/3)*Lxi*tau*zetab^2/(mu2*rhop*zeta) - 1/2*Psi2*tau*zeta^3/(mu2*rhop*zetab) + (1/6)*Psi2*tau*zeta^2/(mu2*rhop) + (1/6)*Psi2*tau*zeta*zetab/(mu2*rhop) + (1/6)*Psi2*tau*zetab^2/(mu2*rhop) + tau*zeta/mu2 + tau*zetab/mu2 + (1/3)*tau*zetab^2/(mu2*zeta) - 1/6*tau/(mu2*rhop) + (1/6)*tau*zetab^2/(mu2*rhop*zeta^2)},
 {"mM", "X1b", {"Tp","E"}, -1/3*Lxi*zetab^2/(mu2*rhop*zeta) - 1/2*Psi2*zeta^2/(mu2*rhop) - 1/3*Psi2*zeta*zetab/(mu2*rhop) - 1/6*Psi2*zetab^2/(mu2*rhop) - zetab/mu2 - 2/3*zetab^2/(mu2*zeta) - 1/3*zetab/(mu2*rhop*zeta)},
 {"mM", "X1b", {"Tp","E","E"}, -1/3*tau*zetab^3/(mu2*rhop*zeta)},
 {"mM", "X1b", {"Tp","Ep"}, (1/6)*Psi2*zeta^3/(mu2*rhop*zetab) - 1/6*Psi2*zeta*zetab/(mu2*rhop) - 1/3*zeta/mu2 + (1/3)*zetab/mu2 + (1/6)/(mu2*rhop) - 1/6*zetab/(mu2*rhop*zeta)},
 {"mM", "X1b", {"Tp","Ep","E"}, (1/3)*tau*zetab^2/(mu2*rhop)},
 {"mM", "X1b", {"Tp","Tp"}, (1/3)*tau*zetab/(mu2*rhop) - 1/3*tau*zetab^2/(mu2*rhop*zeta)},
 {"mM", "X1b", {"Tp","Tp","E"}, (1/3)*zetab^2/(mu2*rhop*zeta)},
 {"mM", "hll", {}, -1/4*Lxi*zeta - 1/4*Psi2*zeta^4/zetab^2 - 1/4*Psi2*zeta^3/zetab - 1/2*Psi2*zeta^2 - 1/2*Psi2*zeta*zetab + (1/8)*mu2*zeta*zetab + (1/2)*rhop*zeta^2/zetab + rhop*zetab - 1/2*zeta/zetab + 1/2 - 1/2*zetab/zeta},
 {"mM", "hll", {"E"}, -3/4*tau*zeta*zetab + (1/2)*tau*zetab^2},
 {"mM", "hll", {"Ep"}, -1/4*tau*zeta^2 + (1/2)*tau*zeta*zetab},
 {"mM", "hll", {"Ep","E"}, -1/4*zeta*zetab},
 {"mM", "hll", {"Tp"}, (1/4)*Lxi*zetab/rhop + (1/4)*Psi2*zeta^3/(rhop*zetab) + (1/4)*Psi2*zeta^2/rhop + (1/4)*Psi2*zeta*zetab/rhop + (1/8)/rhop + (1/8)*zetab/(rhop*zeta)},
 {"mM", "hll", {"Tp","E"}, (1/4)*tau*zetab^2/rhop},
 {"mM", "hll", {"Tp","Ep"}, -1/4*tau*zeta*zetab/rhop},
 {"mM", "hll", {"Tp","Tp"}, -1/4*zetab/rhop},
 {"mm", "Psi0", {}, -2/3*Lxi^2*zeta^2/(mu2^2*zetab^2) + (8/3)*Lxi^2*zeta/(mu2^2*zetab) - 8*Lxi*Psi2*zeta^3/(mu2^2*zetab^2) - 16/3*Lxi*Psi2*zeta^2/(mu2^2*zetab) + 16*Lxi*Psi2*zeta/mu2^2 + (2/3)*Lxi*zeta^2/(mu2*zetab) - 4/3*Lxi*zeta/mu2 + (40/3)*Lxi*rhop*zeta/(mu2^2*zetab) + 3*Lxi*zeta/(mu2^2*zetab^2) - 25/3*Lxi/(mu2^2*zetab) - 1/3*Psi2*zeta^4/(mu2*zetab^2) + Psi2*zeta^3/(mu2*zetab) + (8/3)*Psi2*zeta^2/mu2 + (8/3)*Psi2*zeta^2/(mu2^2*zetab^2) + 8*Psi2*zeta/(mu2^2*zetab) - 1/6*zeta^2 + (2/3)*rhop*zeta^2/(mu2*zetab) - 20/3*rhop*zeta/mu2 + (1/6)*zeta^2/(mu2*zetab^2) - 4/3*zeta/(mu2*zetab) + (5/6)/mu2},
 {"mm", "Psi0", {"E"}, -4/3*Lxi*tau*zeta^2/(mu2^2*zetab) + (32/3)*Lxi*tau*zeta/mu2^2 + (8/3)*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 20/3*Psi2*tau*zeta^3/(mu2^2*zetab) - 20/3*Psi2*tau*zeta^2/mu2^2 + 20*Psi2*tau*zeta*zetab/mu2^2 + tau*zeta^2/mu2 - 2*tau*zeta*zetab/mu2 - 4/3*rhop*tau*zeta^3/(mu2^2*zetab^2) + (40/3)*rhop*tau*zeta/mu2^2 + (1/3)*tau*zeta^2/(mu2^2*zetab^2) + (16/3)*tau*zeta/(mu2^2*zetab) - 25/3*tau/mu2^2},
 {"mm", "Psi0", {"E","E"}, 4*Psi2*zeta^3/(mu2^2*zetab) + 4*Psi2*zeta^2/mu2^2 - 8*rhop*zeta/mu2^2 + 4/mu2^2},
 {"mm", "Psi0", {"Ep"}, (2/3)*Lxi*tau*zeta^3/(mu2^2*zetab^2) + (10/3)*Lxi*tau*zeta^2/(mu2^2*zetab) - 32/3*Lxi*tau*zeta/mu2^2 - 5/3*tau*zeta^2/mu2 - 4/3*tau*zeta^2/(mu2^2*zetab^2) - 16/3*tau*zeta/(mu2^2*zetab)},
 {"mm", "Psi0", {"Ep","E"}, -8/3*Lxi*zeta^2/(mu2^2*zetab) + (8/3)*Lxi*zeta/mu2^2 + (2/3)*Psi2*zeta^4/(mu2^2*zetab^2) - 10*Psi2*zeta^3/(mu2^2*zetab) - 40/3*Psi2*zeta^2/mu2^2 + (2/3)*zeta^2/mu2 - 20/3*rhop*zeta^2/(mu2^2*zetab) + (40/3)*rhop*zeta/mu2^2 - 1/3*zeta^2/(mu2^2*zetab^2) + 4*zeta/(mu2^2*zetab) - (25/3)/mu2^2},
 {"mm", "Psi0", {"Ep","E","E"}, -10/3*tau*zeta^2/mu2^2 + 4*tau*zeta*zetab/mu2^2},
 {"mm", "Psi0", {"Ep","Ep","E"}, (4/3)*tau*zeta^3/(mu2^2*zetab) + (10/3)*tau*zeta^2/mu2^2},
 {"mm", "Psi0", {"Ep","Ep","E","E"}, -2/3*zeta^2/mu2^2},
 {"mm", "Psi0", {"Tp"}, (2/3)*Lxi^2*zeta/(mu2^2*rhop*zetab) - 8/3*Lxi^2/(mu2^2*rhop) + (2/3)*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab^2) - 4/3*Lxi*Psi2*zeta^2/(mu2^2*rhop*zetab) - 16/3*Lxi*Psi2*zeta/(mu2^2*rhop) - 1/3*Lxi*zeta/(mu2*rhop) + (8/3)*Lxi*zeta/(mu2^2*zetab) - 32/3*Lxi/mu2^2 + (1/3)*Lxi*zeta/(mu2^2*rhop*zetab^2) - 7/3*Lxi/(mu2^2*rhop*zetab) - 4/3*Lxi/(mu2^2*rhop*zeta) - 1/3*Psi2*zeta^3/(mu2*rhop*zetab) - 2/3*Psi2*zeta^2/(mu2*rhop) - 4/3*Psi2*zeta^2/(mu2^2*rhop*zetab^2) - 8/3*Psi2*zeta/(mu2^2*rhop*zetab) - 1/6*zeta/(mu2*rhop*zetab) - (1/6)/(mu2*rhop) - (16/3)/(mu2^2*zetab) - (2/3)/(mu2^2*rhop*zetab^2) - (2/3)/(mu2^2*rhop*zeta*zetab)},
 {"mm", "Psi0", {"Tp","E"}, 2*Lxi*tau*zeta/(mu2^2*rhop) - 20/3*Lxi*tau*zetab/(mu2^2*rhop) + (8/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) - 20/3*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 1/3*tau*zeta*zetab/(mu2*rhop) - 4/3*tau*zeta^2/(mu2^2*zetab) - 40/3*tau*zetab/mu2^2 + (1/3)*tau*zeta/(mu2^2*rhop*zetab) - 8/3*tau/(mu2^2*rhop) - 5/3*tau*zetab/(mu2^2*rhop*zeta)},
 {"mm", "Psi0", {"Tp","E","E"}, (2/3)*Psi2*zeta^3/(mu2^2*rhop*zetab) - 4/3*Psi2*zeta^2/(mu2^2*rhop) - 2*Psi2*zeta*zetab/(mu2^2*rhop) - 4/3*zeta/mu2^2 + 4*zetab/mu2^2 + (2/3)/(mu2^2*rhop) - 2*zetab/(mu2^2*rhop*zeta)},
 {"mm", "Psi0", {"Tp","Ep"}, -2/3*Lxi*tau*zeta^2/(mu2^2*rhop*zetab) + (8/3)*Lxi*tau*zeta/(mu2^2*rhop) + (1/3)*tau*zeta^2/(mu2*rhop) + (4/3)*tau*zeta/(mu2^2*rhop*zetab)},
 {"mm", "Psi0", {"Tp","Ep","E"}, (2/3)*Lxi*zeta/(mu2^2*rhop) - 2/3*Psi2*zeta^4/(mu2^2*rhop*zetab^2) + 2*Psi2*zeta^3/(mu2^2*rhop*zetab) + (10/3)*Psi2*zeta^2/(mu2^2*rhop) + (8/3)*zeta^2/(mu2^2*zetab) - 1/3*zeta/(mu2^2*rhop*zetab) + (7/3)/(mu2^2*rhop)},
 {"mm", "Psi0", {"Tp","Ep","E","E"}, (2/3)*tau*zeta*zetab/(mu2^2*rhop)},
 {"mm", "Psi0", {"Tp","Ep","Ep","E"}, -2/3*tau*zeta^2/(mu2^2*rhop)},
 {"mm", "Psi0", {"Tp","Tp"}, -2/3*Lxi*zeta/(mu2^2*rhop*zetab) + (8/3)*Lxi/(mu2^2*rhop) + (1/3)*zeta/(mu2*rhop) + (4/3)/(mu2^2*rhop*zetab)},
 {"mm", "Psi0", {"Tp","Tp","E"}, -2/3*tau*zeta/(mu2^2*rhop) + (10/3)*tau*zetab/(mu2^2*rhop)},
 {"mm", "Psi0", {"Tp","Tp","Ep","E"}, -2/3*zeta/(mu2^2*rhop)},
 {"mm", "X1", {}, -4/3*Lxi*tau*zeta^2/(mu2*zetab) + (8/3)*Lxi*tau*zeta/mu2 + (2/3)*Psi2*tau*zeta^5/(mu2*zetab^3) + (4/3)*Psi2*tau*zeta^4/(mu2*zetab^2) - 2*Psi2*tau*zeta^2/mu2 + (2/3)*tau*zeta^2 - 4/3*rhop*tau*zeta^3/(mu2*zetab^2) - 2*rhop*tau*zeta^2/(mu2*zetab) - 1/3*tau*zeta^2/(mu2*zetab^2) + 3*tau*zeta/(mu2*zetab)},
 {"mm", "X1", {"E"}, -Psi2*zeta^4/(mu2*zetab^2) + (1/3)*Psi2*zeta^3/(mu2*zetab) + (4/3)*Psi2*zeta^2/mu2 + (8/3)*rhop*zeta^2/(mu2*zetab) - 4/3*zeta/(mu2*zetab) + (5/3)/mu2},
 {"mm", "X1", {"Ep"}, Psi2*zeta^4/(mu2*zetab^2) + Psi2*zeta^3/(mu2*zetab) - 2*rhop*zeta^2/(mu2*zetab) + zeta/(mu2*zetab)},
 {"mm", "X1", {"Ep","E"}, -4/3*tau*zeta^2/mu2},
 {"mm", "X1", {"Tp"}, (2/3)*Lxi*tau*zeta/(mu2*rhop) + (1/3)*Psi2*tau*zeta^4/(mu2*rhop*zetab^2) + (2/3)*Psi2*tau*zeta^3/(mu2*rhop*zetab) + Psi2*tau*zeta^2/(mu2*rhop) + 2*tau*zeta/mu2 + (1/3)*tau*zeta/(mu2*rhop*zetab) + (1/3)*tau/(mu2*rhop)},
 {"mm", "X1", {"Tp","E"}, (1/3)*Psi2*zeta^3/(mu2*rhop*zetab) + (1/3)*Psi2*zeta^2/(mu2*rhop) - 4/3*zeta/mu2 + (1/3)/(mu2*rhop)},
 {"mm", "X1", {"Tp","Ep"}, -1/3*Psi2*zeta^4/(mu2*rhop*zetab^2) - 1/3*Psi2*zeta^3/(mu2*rhop*zetab) + (2/3)*zeta^2/(mu2*zetab) - 1/3*zeta/(mu2*rhop*zetab)},
 {"mm", "X1", {"Tp","Tp"}, -2/3*tau*zeta/(mu2*rhop)},
 {"mm", "hll", {}, (1/2)*Psi2*zeta^4/zetab^2 + (1/2)*Psi2*zeta^3/zetab - rhop*zeta^2/zetab + (1/2)*zeta/zetab},
 {"nM", "Psi0", {}, -5*Lxi*Psi2*tau*zeta^3/(mu2^2*zetab) - 5*Lxi*Psi2*tau*zeta^2/mu2^2 + 10*Lxi*rhop*tau*zeta/mu2^2 - 5*Lxi*tau/mu2^2 - 3/2*Psi2*tau*zeta^4/(mu2*zetab) - Psi2*tau*zeta^3/mu2 + (1/2)*Psi2*tau*zeta^2*zetab/mu2 + 3*rhop*tau*zeta^2/mu2 - rhop*tau*zeta*zetab/mu2 - 3/2*tau*zeta/mu2 + (1/2)*tau*zetab/mu2},
 {"nM", "Psi0", {"E"}, -7/2*Psi2^2*zeta^6/(mu2^2*zetab^3) - 19/2*Psi2^2*zeta^5/(mu2^2*zetab^2) - 17/2*Psi2^2*zeta^4/(mu2^2*zetab) - 5/2*Psi2^2*zeta^3/mu2^2 + 14*Psi2*rhop*zeta^4/(mu2^2*zetab^2) + 24*Psi2*rhop*zeta^3/(mu2^2*zetab) + 10*Psi2*rhop*zeta^2/mu2^2 - 7*Psi2*zeta^3/(mu2^2*zetab^2) - 12*Psi2*zeta^2/(mu2^2*zetab) - 5*Psi2*zeta/mu2^2 - 14*rhop^2*zeta^2/(mu2^2*zetab) - 10*rhop^2*zeta/mu2^2 + 14*rhop*zeta/(mu2^2*zetab) + 10*rhop/mu2^2 - (7/2)/(mu2^2*zetab) - (5/2)/(mu2^2*zeta)},
 {"nM", "Psi0", {"Ep"}, -13/3*Lxi*Psi2*zeta^5/(mu2^2*zetab^3) + (29/3)*Lxi*Psi2*zeta^4/(mu2^2*zetab^2) + 14*Lxi*Psi2*zeta^3/(mu2^2*zetab) + (26/3)*Lxi*rhop*zeta^3/(mu2^2*zetab^2) - 28*Lxi*rhop*zeta^2/(mu2^2*zetab) - 13/3*Lxi*zeta^2/(mu2^2*zetab^2) + 14*Lxi*zeta/(mu2^2*zetab) - 1/3*Psi2^2*zeta^6/(mu2^2*zetab^3) - 7/3*Psi2^2*zeta^5/(mu2^2*zetab^2) - 2*Psi2^2*zeta^4/(mu2^2*zetab) + (3/2)*Psi2*zeta^5/(mu2*zetab^2) - 3/2*Psi2*zeta^3/mu2 + (14/3)*Psi2*rhop*zeta^4/(mu2^2*zetab^2) + 8*Psi2*rhop*zeta^3/(mu2^2*zetab) - 5/3*Psi2*zeta^4/(mu2^2*zetab^3) - 5*Psi2*zeta^3/(mu2^2*zetab^2) - 7/3*Psi2*zeta^2/(mu2^2*zetab) + (8/3)*Psi2*zeta/mu2^2 - 3*rhop*zeta^3/(mu2*zetab) + 3*rhop*zeta^2/mu2 + (3/2)*zeta^2/(mu2*zetab) - 3/2*zeta/mu2 - 8*rhop^2*zeta^2/(mu2^2*zetab) + (10/3)*rhop*zeta^2/(mu2^2*zetab^2) + 10*rhop*zeta/(mu2^2*zetab) - 16/3*rhop/mu2^2 - 5/3*zeta/(mu2^2*zetab^2) - 3/(mu2^2*zetab) + (8/3)/(mu2^2*zeta)},
 {"nM", "Psi0", {"Ep","E"}, 21*Psi2*tau*zeta^4/(mu2^2*zetab) + 16*Psi2*tau*zeta^3/mu2^2 - 5*Psi2*tau*zeta^2*zetab/mu2^2 - 42*rhop*tau*zeta^2/mu2^2 + 10*rhop*tau*zeta*zetab/mu2^2 + 21*tau*zeta/mu2^2 - 5*tau*zetab/mu2^2},
 {"nM", "Psi0", {"Ep","Ep"}, 2*Lxi*tau*zeta^4/(mu2^2*zetab^2) - 13*Lxi*tau*zeta^3/(mu2^2*zetab) - 10*Psi2*tau*zeta^5/(mu2^2*zetab^2) - 62/3*Psi2*tau*zeta^4/(mu2^2*zetab) - 40/3*Psi2*tau*zeta^3/mu2^2 - 1/2*tau*zeta^4/(mu2*zetab) + (3/2)*tau*zeta^3/mu2 - 20/3*rhop*tau*zeta^4/(mu2^2*zetab^2) - 4*rhop*tau*zeta^3/(mu2^2*zetab) + (32/3)*rhop*tau*zeta^2/mu2^2 + (16/3)*tau*zeta^3/(mu2^2*zetab^2) - 4*tau*zeta^2/(mu2^2*zetab) - 44/3*tau*zeta/mu2^2},
 {"nM", "Psi0", {"Ep","Ep","E"}, (1/2)*Psi2*zeta^6/(mu2^2*zetab^3) - 31/3*Psi2*zeta^5/(mu2^2*zetab^2) - 23/6*Psi2*zeta^4/(mu2^2*zetab) + 7*Psi2*zeta^3/mu2^2 - rhop*zeta^4/(mu2^2*zetab^2) + (65/3)*rhop*zeta^3/(mu2^2*zetab) - 14*rhop*zeta^2/mu2^2 + (1/2)*zeta^3/(mu2^2*zetab^2) - 65/6*zeta^2/(mu2^2*zetab) + 7*zeta/mu2^2},
 {"nM", "Psi0", {"Ep","Ep","Ep"}, (4/3)*Lxi*zeta^4/(mu2^2*zetab^2) + 6*Psi2*zeta^6/(mu2^2*zetab^3) + (37/3)*Psi2*zeta^5/(mu2^2*zetab^2) + (20/3)*Psi2*zeta^4/(mu2^2*zetab) - 1/6*zeta^4/(mu2*zetab) + 2*rhop*zeta^5/(mu2^2*zetab^3) - 6*rhop*zeta^4/(mu2^2*zetab^2) - 28/3*rhop*zeta^3/(mu2^2*zetab) - zeta^4/(mu2^2*zetab^3) + 5*zeta^3/(mu2^2*zetab^2) + (20/3)*zeta^2/(mu2^2*zetab)},
 {"nM", "Psi0", {"Ep","Ep","Ep","E"}, (7/3)*tau*zeta^4/(mu2^2*zetab) - 13/3*tau*zeta^3/mu2^2},
 {"nM", "Psi0", {"Ep","Ep","Ep","Ep"}, -4/3*tau*zeta^5/(mu2^2*zetab^2) - 4/3*tau*zeta^4/(mu2^2*zetab)},
 {"nM", "Psi0", {"Ep","Ep","Ep","Ep","E"}, (1/3)*zeta^4/(mu2^2*zetab)},
 {"nM", "Psi0", {"Tp"}, -7*Lxi*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) - 2*Lxi*Psi2*tau*zeta^2/(mu2^2*rhop) + 5*Lxi*Psi2*tau*zeta*zetab/(mu2^2*rhop) + 14*Lxi*tau*zeta/mu2^2 - 10*Lxi*tau*zetab/mu2^2 - 7*Lxi*tau/(mu2^2*rhop) + 5*Lxi*tau*zetab/(mu2^2*rhop*zeta) - 4/3*Psi2^2*tau*zeta^4/(mu2^2*rhop*zetab) - 4/3*Psi2^2*tau*zeta^3/(mu2^2*rhop) + (8/3)*Psi2*tau*zeta^2/mu2^2 + (2/3)*Psi2*tau*zeta^2/(mu2^2*rhop*zetab) + (2/3)*Psi2*tau*zetab/(mu2^2*rhop) - 4/3*tau/mu2^2 - 4/3*tau*zetab/(mu2^2*zeta) + (2/3)*tau/(mu2^2*rhop*zeta) + (2/3)*tau*zetab/(mu2^2*rhop*zeta^2)},
 {"nM", "Psi0", {"Tp","E"}, -7/2*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) - 9/2*Psi2^2*zeta^4/(mu2^2*rhop*zetab) + (3/2)*Psi2^2*zeta^3/(mu2^2*rhop) + (5/2)*Psi2^2*zeta^2*zetab/(mu2^2*rhop) + 14*Psi2*zeta^3/(mu2^2*zetab) + 4*Psi2*zeta^2/mu2^2 - 10*Psi2*zeta*zetab/mu2^2 - 7*Psi2*zeta^2/(mu2^2*rhop*zetab) - 2*Psi2*zeta/(mu2^2*rhop) + 5*Psi2*zetab/(mu2^2*rhop) - 14*rhop*zeta/mu2^2 + 10*rhop*zetab/mu2^2 + 14/mu2^2 - 10*zetab/(mu2^2*zeta) - (7/2)/(mu2^2*rhop*zeta) + (5/2)*zetab/(mu2^2*rhop*zeta^2)},
 {"nM", "Psi0", {"Tp","Ep"}, (13/3)*Lxi*Psi2*zeta^4/(mu2^2*rhop*zetab^2) - 8/3*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab) - 7*Lxi*Psi2*zeta^2/(mu2^2*rhop) - 26/3*Lxi*zeta^2/(mu2^2*zetab) + 14*Lxi*zeta/mu2^2 + (13/3)*Lxi*zeta/(mu2^2*rhop*zetab) - 7*Lxi/(mu2^2*rhop) + (1/3)*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) - 3*Psi2^2*zeta^4/(mu2^2*rhop*zetab) - 10/3*Psi2^2*zeta^3/(mu2^2*rhop) - 22/3*Psi2*zeta^4/(mu2^2*zetab^2) - 12*Psi2*zeta^3/(mu2^2*zetab) + (8/3)*Psi2*zeta^2/mu2^2 + (5/3)*Psi2*zeta^3/(mu2^2*rhop*zetab^2) - 7/3*Psi2*zeta^2/(mu2^2*rhop*zetab) - 23/3*Psi2*zeta/(mu2^2*rhop) + (44/3)*rhop*zeta^2/(mu2^2*zetab) + 8*rhop*zeta/mu2^2 - 32/3*zeta/(mu2^2*zetab) + (14/3)/mu2^2 + (5/3)/(mu2^2*rhop*zetab) - (13/3)/(mu2^2*rhop*zeta)},
 {"nM", "Psi0", {"Tp","Ep","E"}, (13/3)*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) - 8/3*Psi2*tau*zeta^3/(mu2^2*rhop) - 7*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - 26/3*tau*zeta^2/mu2^2 + 14*tau*zeta*zetab/mu2^2 + (13/3)*tau*zeta/(mu2^2*rhop) - 7*tau*zetab/(mu2^2*rhop)},
 {"nM", "Psi0", {"Tp","Ep","Ep"}, -Lxi*tau*zeta^3/(mu2^2*rhop*zetab) + (13/3)*Lxi*tau*zeta^2/(mu2^2*rhop) + 5*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) + (25/3)*Psi2*tau*zeta^3/(mu2^2*rhop) + (40/3)*tau*zeta^3/(mu2^2*zetab) + 2*tau*zeta^2/mu2^2 - 8/3*tau*zeta^2/(mu2^2*rhop*zetab) + (26/3)*tau*zeta/(mu2^2*rhop)},
 {"nM", "Psi0", {"Tp","Ep","Ep","E"}, -1/2*Psi2*zeta^5/(mu2^2*rhop*zetab^2) + (5/3)*Psi2*zeta^4/(mu2^2*rhop*zetab) + (13/6)*Psi2*zeta^3/(mu2^2*rhop) + zeta^3/(mu2^2*zetab) - 13/3*zeta^2/mu2^2 - 1/2*zeta^2/(mu2^2*rhop*zetab) + (13/6)*zeta/(mu2^2*rhop)},
 {"nM", "Psi0", {"Tp","Ep","Ep","Ep"}, -1/3*Lxi*zeta^3/(mu2^2*rhop*zetab) - 2*Psi2*zeta^5/(mu2^2*rhop*zetab^2) - 7/3*Psi2*zeta^4/(mu2^2*rhop*zetab) - 2*zeta^4/(mu2^2*zetab^2) + 2*zeta^3/(mu2^2*zetab) + (1/3)*zeta^3/(mu2^2*rhop*zetab^2) - 7/3*zeta^2/(mu2^2*rhop*zetab)},
 {"nM", "Psi0", {"Tp","Ep","Ep","Ep","E"}, -1/3*tau*zeta^3/(mu2^2*rhop)},
 {"nM", "Psi0", {"Tp","Ep","Ep","Ep","Ep"}, (1/3)*tau*zeta^4/(mu2^2*rhop*zetab)},
 {"nM", "Psi0", {"Tp","Tp"}, -4/3*Psi2*tau*zeta^2/(mu2^2*rhop) - 4/3*Psi2*tau*zeta*zetab/(mu2^2*rhop) + (8/3)*tau*zetab/mu2^2 - 4/3*tau*zetab/(mu2^2*rhop*zeta)},
 {"nM", "Psi0", {"Tp","Tp","Ep"}, (11/3)*Psi2*zeta^3/(mu2^2*rhop*zetab) + (11/3)*Psi2*zeta^2/(mu2^2*rhop) - 22/3*zeta/mu2^2 + (11/3)/(mu2^2*rhop)},
 {"nM", "Psi0", {"Tp","Tp","Ep","Ep"}, -10/3*tau*zeta^2/(mu2^2*rhop)},
 {"nM", "Psi0", {"Tp","Tp","Ep","Ep","Ep"}, (1/3)*zeta^3/(mu2^2*rhop*zetab)},
 {"nM", "Psi0b", {}, (2/3)*Lxi^2*tau*zeta/mu2^2 - 2/3*Lxi^2*tau*zetab/mu2^2 - 20/3*Lxi*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 7*Lxi*Psi2*tau*zeta^3/(mu2^2*zetab) - 1/3*Lxi*Psi2*tau*zeta^2/mu2^2 - 2/3*Lxi*tau*zetab^2/mu2 + (8/3)*Lxi*rhop*tau*zeta^2/(mu2^2*zetab) + (4/3)*Lxi*rhop*tau*zeta/mu2^2 - 4*Lxi*tau*zeta/(mu2^2*zetab) + (5/3)*Lxi*tau/mu2^2 - 2*Lxi*tau*zetab/(mu2^2*zeta) - 56/3*Psi2^2*tau*zeta^7/(mu2^2*zetab^4) - 104/3*Psi2^2*tau*zeta^6/(mu2^2*zetab^3) - 16*Psi2^2*tau*zeta^5/(mu2^2*zetab^2) - 17/6*Psi2*tau*zeta^4/(mu2*zetab) - 13/3*Psi2*tau*zeta^3/mu2 - 1/6*Psi2*tau*zeta^2*zetab/mu2 + (184/3)*Psi2*rhop*tau*zeta^5/(mu2^2*zetab^3) + 64*Psi2*rhop*tau*zeta^4/(mu2^2*zetab^2) - 52/3*Psi2*tau*zeta^4/(mu2^2*zetab^3) - 80/3*Psi2*tau*zeta^3/(mu2^2*zetab^2) - 12*Psi2*tau*zeta^2/(mu2^2*zetab) - 1/6*tau*zeta*zetab^2 + (1/6)*tau*zetab^3 + (10/3)*rhop*tau*zeta^2/mu2 + (1/6)*tau*zeta/mu2 - 19/6*tau*zetab/mu2 + (2/3)*tau*zetab^2/(mu2*zeta) - 64*rhop^2*tau*zeta^3/(mu2^2*zetab^2) + (100/3)*rhop*tau*zeta^2/(mu2^2*zetab^2) + (52/3)*rhop*tau*zeta/(mu2^2*zetab) - 8/3*tau*zeta/(mu2^2*zetab^2) - 16/3*tau/(mu2^2*zetab) - 8/3*tau/(mu2^2*zeta)},
 {"nM", "Psi0b", {"E"}, (4/3)*Lxi^2*zetab/mu2^2 - Lxi*Psi2*zeta^3/(mu2^2*zetab) + 2*Lxi*Psi2*zeta^2/mu2^2 + (13/3)*Lxi*Psi2*zeta*zetab/mu2^2 - 2/3*Lxi*Psi2*zetab^2/mu2^2 + (1/3)*Lxi*zetab^2/mu2 + (26/3)*Lxi*rhop*zeta/mu2^2 - 6*Lxi*rhop*zetab/mu2^2 + (4/3)*Lxi*rhop*zetab^2/(mu2^2*zeta) - 3*Lxi/mu2^2 + (17/3)*Lxi*zetab/(mu2^2*zeta) - 4/3*Lxi*zetab^2/(mu2^2*zeta^2) - 13/2*Psi2^2*zeta^6/(mu2^2*zetab^3) - 79/6*Psi2^2*zeta^5/(mu2^2*zetab^2) - 59/6*Psi2^2*zeta^4/(mu2^2*zetab) - 19/6*Psi2^2*zeta^3/mu2^2 + (5/2)*Psi2*zeta^3/mu2 + (1/3)*Psi2*zeta^2*zetab/mu2 - Psi2*zeta*zetab^2/mu2 + (1/6)*Psi2*zetab^3/mu2 + 17*Psi2*rhop*zeta^4/(mu2^2*zetab^2) + (70/3)*Psi2*rhop*zeta^3/(mu2^2*zetab) + (31/3)*Psi2*rhop*zeta^2/mu2^2 - 7*Psi2*zeta^3/(mu2^2*zetab^2) - 5*Psi2*zeta^2/(mu2^2*zetab) - 7*Psi2*zeta/mu2^2 - 8/3*Psi2*zetab/mu2^2 - 1/6*zetab^3 - 10/3*rhop*zeta*zetab/mu2 + (11/3)*rhop*zetab^2/mu2 - 1/3*rhop*zetab^3/(mu2*zeta) + (19/6)*zetab/mu2 - 3*zetab^2/(mu2*zeta) + (1/3)*zetab^3/(mu2*zeta^2) - 16*rhop^2*zeta^2/(mu2^2*zetab) - 12*rhop^2*zeta/mu2^2 + rhop*zeta/(mu2^2*zetab) + (17/3)*rhop/mu2^2 + (26/3)*rhop*zetab/(mu2^2*zeta) - (5/2)/(mu2^2*zetab) + (37/6)/(mu2^2*zeta) - 19/3*zetab/(mu2^2*zeta^2)},
 {"nM", "Psi0b", {"E","E"}, (4/3)*Lxi*tau*zetab^2/mu2^2 + 3*Lxi*tau*zetab^3/(mu2^2*zeta) - 8/3*Psi2*tau*zeta^3/mu2^2 + 8*Psi2*tau*zeta^2*zetab/mu2^2 + (22/3)*Psi2*tau*zeta*zetab^2/mu2^2 - 2/3*Psi2*tau*zetab^3/mu2^2 + (5/2)*tau*zetab^3/mu2 - 1/2*tau*zetab^4/(mu2*zeta) - 8/3*rhop*tau*zeta*zetab/mu2^2 - 52/3*rhop*tau*zetab^2/mu2^2 + 4*rhop*tau*zetab^3/(mu2^2*zeta) - 26/3*tau*zetab/mu2^2 + (68/3)*tau*zetab^2/(mu2^2*zeta) - 4*tau*zetab^3/(mu2^2*zeta^2)},
 {"nM", "Psi0b", {"E","E","E"}, -5/2*Psi2*zeta^2*zetab/mu2^2 + Psi2*zeta*zetab^2/mu2^2 + (7/2)*Psi2*zetab^3/mu2^2 + 5*rhop*zetab^2/mu2^2 - 7*rhop*zetab^3/(mu2^2*zeta) - 5/2*zetab^2/(mu2^2*zeta) + (7/2)*zetab^3/(mu2^2*zeta^2)},
 {"nM", "Psi0b", {"Ep"}, -5/3*Lxi*Psi2*zeta^4/(mu2^2*zetab^2) - 2/3*Lxi*Psi2*zeta^3/(mu2^2*zetab) + Lxi*Psi2*zeta^2/mu2^2 + (10/3)*Lxi*rhop*zeta^2/(mu2^2*zetab) - 2*Lxi*rhop*zeta/mu2^2 - 5/3*Lxi*zeta/(mu2^2*zetab) + Lxi/mu2^2 + (8/3)*Psi2^2*zeta^7/(mu2^2*zetab^4) + 6*Psi2^2*zeta^6/(mu2^2*zetab^3) + (10/3)*Psi2^2*zeta^5/(mu2^2*zetab^2) + (1/2)*Psi2*zeta^4/(mu2*zetab) + (1/6)*Psi2*zeta^3/mu2 - 1/3*Psi2*zeta^2*zetab/mu2 - 16/3*Psi2*rhop*zeta^5/(mu2^2*zetab^3) - 20/3*Psi2*rhop*zeta^4/(mu2^2*zetab^2) + (16/3)*Psi2*zeta^4/(mu2^2*zetab^3) + 6*Psi2*zeta^3/(mu2^2*zetab^2) - rhop*zeta^2/mu2 + (2/3)*rhop*zeta*zetab/mu2 + (1/2)*zeta/mu2 - 1/3*zetab/mu2 - 16/3*rhop*zeta^2/(mu2^2*zetab^2) + (8/3)*zeta/(mu2^2*zetab^2)},
 {"nM", "Psi0b", {"Ep","E"}, -6*Lxi*tau*zeta*zetab/mu2^2 + (2/3)*Lxi*tau*zetab^2/mu2^2 + Psi2*tau*zeta^4/(mu2^2*zetab) + 4*Psi2*tau*zeta^3/mu2^2 - 7/3*Psi2*tau*zeta^2*zetab/mu2^2 + (5/3)*tau*zeta*zetab^2/mu2 - 2/3*tau*zetab^3/mu2 - 68/3*rhop*tau*zeta^2/mu2^2 - 16/3*rhop*tau*zeta*zetab/mu2^2 - 1/3*tau*zeta/mu2^2 + (19/3)*tau*zetab/mu2^2 - 2*tau*zetab^2/(mu2^2*zeta)},
 {"nM", "Psi0b", {"Ep","E","E"}, -2/3*Lxi*zetab^2/mu2^2 - 20/3*Psi2*zeta^3/mu2^2 - 11/3*Psi2*zeta^2*zetab/mu2^2 + (4/3)*Psi2*zeta*zetab^2/mu2^2 - 2/3*Psi2*zetab^3/mu2^2 + (1/2)*zetab^3/mu2 + 6*rhop*zeta*zetab/mu2^2 - 28/3*rhop*zetab^2/mu2^2 + (2/3)*rhop*zetab^3/(mu2^2*zeta) - 26/3*zetab/mu2^2 + (16/3)*zetab^2/(mu2^2*zeta) - 2/3*zetab^3/(mu2^2*zeta^2)},
 {"nM", "Psi0b", {"Ep","E","E","E"}, -11/3*tau*zetab^3/mu2^2 + tau*zetab^4/(mu2^2*zeta)},
 {"nM", "Psi0b", {"Ep","Ep"}, (4/3)*Psi2*tau*zeta^5/(mu2^2*zetab^2) + (4/3)*Psi2*tau*zeta^4/(mu2^2*zetab) - 8/3*rhop*tau*zeta^3/(mu2^2*zetab) + (4/3)*tau*zeta^2/(mu2^2*zetab)},
 {"nM", "Psi0b", {"Ep","Ep","E"}, (4/3)*Psi2*zeta^4/(mu2^2*zetab) + (7/3)*Psi2*zeta^3/mu2^2 + Psi2*zeta^2*zetab/mu2^2 - 8/3*rhop*zeta^2/mu2^2 - 2*rhop*zeta*zetab/mu2^2 + (4/3)*zeta/mu2^2 + zetab/mu2^2},
 {"nM", "Psi0b", {"Ep","Ep","E","E"}, -4/3*tau*zeta*zetab^2/mu2^2 + (2/3)*tau*zetab^3/mu2^2},
 {"nM", "Psi0b", {"Ep","Ep","E","E","E"}, -1/3*zetab^3/mu2^2},
 {"nM", "Psi0b", {"Tp"}, -2/3*Lxi^2*tau*zetab/(mu2^2*rhop) - 2*Lxi*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) - 2*Lxi*Psi2*tau*zeta^2/(mu2^2*rhop) - 2/3*Lxi*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 2/3*Lxi*tau*zetab^2/(mu2*rhop) + (20/3)*Lxi*tau*zeta/mu2^2 + (4/3)*Lxi*tau*zetab/mu2^2 + (1/3)*Lxi*tau/(mu2^2*rhop) - 7/3*Lxi*tau*zetab/(mu2^2*rhop*zeta) - 4*Psi2^2*tau*zeta^6/(mu2^2*rhop*zetab^3) - 20/3*Psi2^2*tau*zeta^5/(mu2^2*rhop*zetab^2) - 8/3*Psi2^2*tau*zeta^4/(mu2^2*rhop*zetab) - 4/3*Psi2*tau*zeta^3/(mu2*rhop) - 2/3*Psi2*tau*zeta^2*zetab/(mu2*rhop) + (80/3)*Psi2*tau*zeta^4/(mu2^2*zetab^2) + (64/3)*Psi2*tau*zeta^3/(mu2^2*zetab) - 2*Psi2*tau*zeta^3/(mu2^2*rhop*zetab^2) - 16/3*Psi2*tau*zeta^2/(mu2^2*rhop*zetab) - 2*Psi2*tau*zeta/(mu2^2*rhop) + (4/3)*tau*zeta*zetab/mu2 - 1/3*tau*zetab/(mu2*rhop) - 1/3*tau*zetab^2/(mu2*rhop*zeta) - 64/3*rhop*tau*zeta^2/(mu2^2*zetab) + (32/3)*tau*zeta/(mu2^2*zetab) + 8*tau/mu2^2 - 2/3*tau/(mu2^2*rhop*zeta) - 2/3*tau*zetab/(mu2^2*rhop*zeta^2)},
 {"nM", "Psi0b", {"Tp","E"}, -2/3*Lxi^2*zetab^2/(mu2^2*rhop*zeta) - 1/3*Lxi*Psi2*zeta^2/(mu2^2*rhop) - 2*Lxi*Psi2*zeta*zetab/(mu2^2*rhop) - 7/3*Lxi*Psi2*zetab^2/(mu2^2*rhop) - 1/3*Lxi*zetab^3/(mu2*rhop*zeta) - 4*Lxi*zetab/mu2^2 + (10/3)*Lxi*zetab^2/(mu2^2*zeta) + (4/3)*Lxi*zetab/(mu2^2*rhop*zeta) - 10/3*Lxi*zetab^2/(mu2^2*rhop*zeta^2) - 11/6*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) - 11/2*Psi2^2*zeta^4/(mu2^2*rhop*zetab) - 9/2*Psi2^2*zeta^3/(mu2^2*rhop) - 5/6*Psi2^2*zeta^2*zetab/(mu2^2*rhop) - 5/6*Psi2*zeta^2*zetab/(mu2*rhop) - 2/3*Psi2*zeta*zetab^2/(mu2*rhop) - 1/6*Psi2*zetab^3/(mu2*rhop) + (31/3)*Psi2*zeta^3/(mu2^2*zetab) + 12*Psi2*zeta^2/mu2^2 + (1/3)*Psi2*zeta*zetab/mu2^2 - 16/3*Psi2*zeta/(mu2^2*rhop) - 10/3*Psi2*zetab/(mu2^2*rhop) - Psi2*zetab^2/(mu2^2*rhop*zeta) - 1/3*zetab^2/mu2 - 1/3*zetab^3/(mu2*zeta) - 1/2*zetab^2/(mu2*rhop*zeta) - 1/6*zetab^3/(mu2*rhop*zeta^2) - 8*rhop*zeta/mu2^2 + 4*rhop*zetab/mu2^2 + (23/3)/mu2^2 + (1/3)*zetab/(mu2^2*zeta) + (5/6)/(mu2^2*rhop*zeta) - 3/2*zetab/(mu2^2*rhop*zeta^2) - zetab^2/(mu2^2*rhop*zeta^3)},
 {"nM", "Psi0b", {"Tp","E","E"}, (1/3)*Lxi*tau*zetab^3/(mu2^2*rhop*zeta) - Lxi*tau*zetab^4/(mu2^2*rhop*zeta^2) + (4/3)*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - 4/3*Psi2*tau*zeta*zetab^2/(mu2^2*rhop) - 5/3*Psi2*tau*zetab^3/(mu2^2*rhop) - 1/3*Psi2*tau*zetab^4/(mu2^2*rhop*zeta) - 1/3*tau*zetab^4/(mu2*rhop*zeta) + 2*tau*zetab^2/mu2^2 + (4/3)*tau*zetab^3/(mu2^2*zeta) - 2/3*tau*zetab^4/(mu2^2*zeta^2) + (7/3)*tau*zetab^2/(mu2^2*rhop*zeta) - 3*tau*zetab^3/(mu2^2*rhop*zeta^2) - 1/3*tau*zetab^4/(mu2^2*rhop*zeta^3)},
 {"nM", "Psi0b", {"Tp","E","E","E"}, (1/2)*Psi2*zeta*zetab^2/(mu2^2*rhop) - 1/2*Psi2*zetab^4/(mu2^2*rhop*zeta) - zetab^3/(mu2^2*zeta) + zetab^4/(mu2^2*zeta^2) + (1/2)*zetab^3/(mu2^2*rhop*zeta^2) - 1/2*zetab^4/(mu2^2*rhop*zeta^3)},
 {"nM", "Psi0b", {"Tp","Ep"}, Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab) + Lxi*Psi2*zeta^2/(mu2^2*rhop) - 2*Lxi*zeta/mu2^2 + Lxi/(mu2^2*rhop) + 2*Psi2^2*zeta^6/(mu2^2*rhop*zetab^3) + (10/3)*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) + (4/3)*Psi2^2*zeta^4/(mu2^2*rhop*zetab) + (1/3)*Psi2*zeta^3/(mu2*rhop) + (1/3)*Psi2*zeta^2*zetab/(mu2*rhop) - 8*Psi2*zeta^4/(mu2^2*zetab^2) - 20/3*Psi2*zeta^3/(mu2^2*zetab) + 2*Psi2*zeta^3/(mu2^2*rhop*zetab^2) + (8/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (4/3)*Psi2*zeta/(mu2^2*rhop) - 2/3*zeta*zetab/mu2 + (1/3)*zetab/(mu2*rhop) + 8*rhop*zeta^2/(mu2^2*zetab) - 4*zeta/(mu2^2*zetab) - (8/3)/mu2^2 + (4/3)/(mu2^2*rhop*zeta)},
 {"nM", "Psi0b", {"Tp","Ep","E"}, (8/3)*Lxi*tau*zetab^2/(mu2^2*rhop) + (11/3)*Psi2*tau*zeta^3/(mu2^2*rhop) + (11/3)*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) + 2*Psi2*tau*zeta*zetab^2/(mu2^2*rhop) + (1/3)*tau*zetab^3/(mu2*rhop) + (20/3)*tau*zeta*zetab/mu2^2 - 1/3*tau*zetab/(mu2^2*rhop) + 4*tau*zetab^2/(mu2^2*rhop*zeta)},
 {"nM", "Psi0b", {"Tp","Ep","E","E"}, (1/3)*Lxi*zetab^3/(mu2^2*rhop*zeta) + Psi2*zeta^2*zetab/(mu2^2*rhop) + (4/3)*Psi2*zeta*zetab^2/(mu2^2*rhop) + (2/3)*Psi2*zetab^3/(mu2^2*rhop) + (4/3)*zetab^2/mu2^2 + (2/3)*zetab^2/(mu2^2*rhop*zeta) + (2/3)*zetab^3/(mu2^2*rhop*zeta^2)},
 {"nM", "Psi0b", {"Tp","Ep","E","E","E"}, (1/3)*tau*zetab^4/(mu2^2*rhop*zeta)},
 {"nM", "Psi0b", {"Tp","Ep","Ep"}, -2/3*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) - 2/3*Psi2*tau*zeta^3/(mu2^2*rhop) + (4/3)*tau*zeta^2/mu2^2 - 2/3*tau*zeta/(mu2^2*rhop)},
 {"nM", "Psi0b", {"Tp","Ep","Ep","E"}, -Psi2*zeta^3/(mu2^2*rhop) - Psi2*zeta^2*zetab/(mu2^2*rhop) + 2*zeta*zetab/mu2^2 - zetab/(mu2^2*rhop)},
 {"nM", "Psi0b", {"Tp","Ep","Ep","E","E"}, -1/3*tau*zetab^3/(mu2^2*rhop)},
 {"nM", "Psi0b", {"Tp","Tp"}, (2/3)*Lxi*tau*zetab/(mu2^2*rhop) + (4/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (4/3)*Psi2*tau*zeta^2/(mu2^2*rhop) + (2/3)*tau*zetab^2/(mu2*rhop) - 16/3*tau*zeta/mu2^2 + (4/3)*tau*zetab/(mu2^2*rhop*zeta)},
 {"nM", "Psi0b", {"Tp","Tp","E"}, (2/3)*Lxi*zetab^2/(mu2^2*rhop*zeta) + Psi2*zeta*zetab/(mu2^2*rhop) + Psi2*zetab^2/(mu2^2*rhop) + (1/3)*zetab^3/(mu2*rhop*zeta) - 2/3*zetab/mu2^2 - 2*zetab^2/(mu2^2*zeta) - zetab/(mu2^2*rhop*zeta) + 2*zetab^2/(mu2^2*rhop*zeta^2)},
 {"nM", "Psi0b", {"Tp","Tp","E","E"}, -2/3*tau*zetab^3/(mu2^2*rhop*zeta) + (2/3)*tau*zetab^4/(mu2^2*rhop*zeta^2)},
 {"nM", "Psi0b", {"Tp","Tp","Ep"}, -2/3*Psi2*zeta^3/(mu2^2*rhop*zetab) - 2/3*Psi2*zeta^2/(mu2^2*rhop) + (4/3)*zeta/mu2^2 - (2/3)/(mu2^2*rhop)},
 {"nM", "Psi0b", {"Tp","Tp","Ep","E"}, -2*tau*zetab^2/(mu2^2*rhop)},
 {"nM", "Psi0b", {"Tp","Tp","Ep","E","E"}, -1/3*zetab^3/(mu2^2*rhop*zeta)},
 {"nM", "X1", {}, (1/3)*Lxi*Psi2*zeta^5/(mu2*zetab^3) - 5/3*Lxi*Psi2*zeta^4/(mu2*zetab^2) - Lxi*Psi2*zeta^3/(mu2*zetab) + Lxi*Psi2*zeta^2/mu2 - 2/3*Lxi*rhop*zeta^3/(mu2*zetab^2) + 4*Lxi*rhop*zeta^2/(mu2*zetab) - 2*Lxi*rhop*zeta/mu2 + (1/3)*Lxi*zeta^2/(mu2*zetab^2) - 2*Lxi*zeta/(mu2*zetab) + Lxi/mu2 - 1/3*Psi2^2*zeta^8/(mu2*zetab^5) - 4/3*Psi2^2*zeta^7/(mu2*zetab^4) - 5/3*Psi2^2*zeta^6/(mu2*zetab^3) - 2/3*Psi2^2*zeta^5/(mu2*zetab^2) - 1/6*Psi2*zeta^5/zetab^2 + (1/3)*Psi2*zeta^4/zetab + (1/4)*Psi2*zeta^3 - 1/4*Psi2*zeta^2*zetab + (4/3)*Psi2*rhop*zeta^6/(mu2*zetab^4) + 4*Psi2*rhop*zeta^5/(mu2*zetab^3) + (5/3)*Psi2*rhop*zeta^4/(mu2*zetab^2) - Psi2*rhop*zeta^3/(mu2*zetab) - 1/3*Psi2*zeta^5/(mu2*zetab^4) - 4/3*Psi2*zeta^4/(mu2*zetab^3) + (1/2)*Psi2*zeta^3/(mu2*zetab^2) + (5/6)*Psi2*zeta^2/(mu2*zetab) - 2/3*Psi2*zeta/mu2 + (1/3)*rhop*zeta^3/zetab - rhop*zeta^2 + (1/2)*rhop*zeta*zetab - 1/6*zeta^2/zetab + (1/2)*zeta - 1/4*zetab - 4/3*rhop^2*zeta^4/(mu2*zetab^3) - 8/3*rhop^2*zeta^3/(mu2*zetab^2) + 2*rhop^2*zeta^2/(mu2*zetab) + (2/3)*rhop*zeta^3/(mu2*zetab^3) + 2*rhop*zeta^2/(mu2*zetab^2) - 4*rhop*zeta/(mu2*zetab) + (4/3)*rhop/mu2 - 1/3*zeta/(mu2*zetab^2) + (3/2)/(mu2*zetab) - (2/3)/(mu2*zeta)},
 {"nM", "X1", {"E"}, -2*Psi2*tau*zeta^4/(mu2*zetab) + 2*Psi2*tau*zeta^2*zetab/mu2 + 4*rhop*tau*zeta^2/mu2 - 4*rhop*tau*zeta*zetab/mu2 - 2*tau*zeta/mu2 + 2*tau*zetab/mu2},
 {"nM", "X1", {"Ep"}, (8/3)*Lxi*tau*zeta^3/(mu2*zetab) - 4*Lxi*tau*zeta^2/mu2 + (2/3)*Psi2*tau*zeta^6/(mu2*zetab^3) + (8/3)*Psi2*tau*zeta^5/(mu2*zetab^2) + 6*Psi2*tau*zeta^4/(mu2*zetab) + 4*Psi2*tau*zeta^3/mu2 - 2/3*tau*zeta^3 + (1/2)*tau*zeta^2*zetab + (4/3)*rhop*tau*zeta^3/(mu2*zetab) - 6*rhop*tau*zeta^2/mu2 - 4/3*tau*zeta^2/(mu2*zetab) + 6*tau*zeta/mu2 - tau*zetab/mu2},
 {"nM", "X1", {"Ep","E"}, (5/3)*Psi2*zeta^5/(mu2*zetab^2) - 10/3*Psi2*zeta^4/(mu2*zetab) - 4*Psi2*zeta^3/mu2 + Psi2*zeta^2*zetab/mu2 - 10/3*rhop*zeta^3/(mu2*zetab) + 10*rhop*zeta^2/mu2 - 2*rhop*zeta*zetab/mu2 + (5/3)*zeta^2/(mu2*zetab) - 5*zeta/mu2 + zetab/mu2},
 {"nM", "X1", {"Ep","Ep"}, Lxi*zeta^3/(mu2*zetab) - 5/6*Psi2*zeta^6/(mu2*zetab^3) - 7/6*Psi2*zeta^5/(mu2*zetab^2) + (5/3)*Psi2*zeta^4/(mu2*zetab) + 2*Psi2*zeta^3/mu2 - 1/6*zeta^3 + (8/3)*rhop*zeta^4/(mu2*zetab^2) + (11/3)*rhop*zeta^3/(mu2*zetab) - 2*rhop*zeta^2/mu2 - 5/6*zeta^3/(mu2*zetab^2) - 4/3*zeta^2/(mu2*zetab) + 2*zeta/mu2},
 {"nM", "X1", {"Ep","Ep","E"}, (8/3)*tau*zeta^3/mu2 - 2*tau*zeta^2*zetab/mu2},
 {"nM", "X1", {"Ep","Ep","Ep"}, -2/3*tau*zeta^4/(mu2*zetab) - tau*zeta^3/mu2},
 {"nM", "X1", {"Ep","Ep","Ep","E"}, (1/3)*zeta^3/mu2},
 {"nM", "X1", {"Tp"}, -1/3*Lxi*Psi2*zeta^4/(mu2*rhop*zetab^2) + (5/3)*Lxi*Psi2*zeta^3/(mu2*rhop*zetab) + Lxi*Psi2*zeta^2/(mu2*rhop) - Lxi*Psi2*zeta*zetab/(mu2*rhop) + (2/3)*Lxi*zeta^2/(mu2*zetab) - 4*Lxi*zeta/mu2 + 2*Lxi*zetab/mu2 - 1/3*Lxi*zeta/(mu2*rhop*zetab) + 2*Lxi/(mu2*rhop) - Lxi*zetab/(mu2*rhop*zeta) - 1/3*Psi2^2*zeta^5/(mu2*rhop*zetab^2) + (1/3)*Psi2^2*zeta^4/(mu2*rhop*zetab) + (2/3)*Psi2^2*zeta^3/(mu2*rhop) + (4/3)*Psi2*zeta^4/(mu2*zetab^2) + 3*Psi2*zeta^3/(mu2*zetab) - 1/3*Psi2*zeta^2/mu2 + (1/3)*Psi2*zeta^3/(mu2*rhop*zetab^2) + (1/6)*Psi2*zeta^2/(mu2*rhop*zetab) + (2/3)*Psi2*zeta/(mu2*rhop) - 1/6*Psi2*zetab/(mu2*rhop) - 8/3*rhop*zeta^2/(mu2*zetab) - 2*rhop*zeta/mu2 + (2/3)*zeta/(mu2*zetab) + (2/3)/mu2 + (1/3)*zetab/(mu2*zeta) + (1/3)/(mu2*rhop*zetab) + (1/6)/(mu2*rhop*zeta) - 1/6*zetab/(mu2*rhop*zeta^2)},
 {"nM", "X1", {"Tp","E"}, -1/3*Psi2*tau*zeta^4/(mu2*rhop*zetab) + (5/3)*Psi2*tau*zeta^3/(mu2*rhop) + Psi2*tau*zeta^2*zetab/(mu2*rhop) - Psi2*tau*zeta*zetab^2/(mu2*rhop) + (2/3)*tau*zeta^2/mu2 - 4*tau*zeta*zetab/mu2 + 2*tau*zetab^2/mu2 - 1/3*tau*zeta/(mu2*rhop) + 2*tau*zetab/(mu2*rhop) - tau*zetab^2/(mu2*rhop*zeta)},
 {"nM", "X1", {"Tp","Ep"}, -4/3*Lxi*tau*zeta^2/(mu2*rhop) + 2*Lxi*tau*zeta*zetab/(mu2*rhop) - 1/3*Psi2*tau*zeta^4/(mu2*rhop*zetab) - Psi2*tau*zeta^3/(mu2*rhop) + (4/3)*Psi2*tau*zeta^2*zetab/(mu2*rhop) - 8/3*tau*zeta^3/(mu2*zetab) + 2*tau*zeta^2/mu2 + (4/3)*tau*zeta*zetab/mu2 - 5/3*tau*zeta/(mu2*rhop) + (5/3)*tau*zetab/(mu2*rhop)},
 {"nM", "X1", {"Tp","Ep","E"}, -2/3*Psi2*zeta^4/(mu2*rhop*zetab) + (1/3)*Psi2*zeta^3/(mu2*rhop) + Psi2*zeta^2*zetab/(mu2*rhop) + (4/3)*zeta^2/mu2 - 2*zeta*zetab/mu2 - 2/3*zeta/(mu2*rhop) + zetab/(mu2*rhop)},
 {"nM", "X1", {"Tp","Ep","Ep"}, -1/3*Lxi*zeta^2/(mu2*rhop) + (1/6)*Psi2*zeta^5/(mu2*rhop*zetab^2) - 2/3*Psi2*zeta^4/(mu2*rhop*zetab) - 7/6*Psi2*zeta^3/(mu2*rhop) - 2*zeta^3/(mu2*zetab) + (1/3)*zeta^2/mu2 + (1/2)*zeta^2/(mu2*rhop*zetab) - 7/6*zeta/(mu2*rhop)},
 {"nM", "X1", {"Tp","Ep","Ep","E"}, -1/3*tau*zeta^2*zetab/(mu2*rhop)},
 {"nM", "X1", {"Tp","Ep","Ep","Ep"}, (1/3)*tau*zeta^3/(mu2*rhop)},
 {"nM", "X1", {"Tp","Tp"}, -2/3*Psi2*zeta^3/(mu2*rhop*zetab) - 1/3*Psi2*zeta^2/(mu2*rhop) + (1/3)*Psi2*zeta*zetab/(mu2*rhop) + (4/3)*zeta/mu2 - 2/3*zetab/mu2 - (2/3)/(mu2*rhop) + (1/3)*zetab/(mu2*rhop*zeta)},
 {"nM", "X1", {"Tp","Tp","Ep"}, (2/3)*tau*zeta^2/(mu2*rhop) - 4/3*tau*zeta*zetab/(mu2*rhop)},
 {"nM", "X1", {"Tp","Tp","Ep","Ep"}, (1/3)*zeta^2/(mu2*rhop)},
 {"nM", "X1b", {}, -1/3*Lxi^2*zetab/mu2 - 1/3*Lxi*Psi2*zeta^4/(mu2*zetab^2) - 1/6*Lxi*Psi2*zeta^3/(mu2*zetab) - 5/6*Lxi*Psi2*zeta*zetab/mu2 + (1/6)*Lxi*zeta*zetab + (1/6)*Lxi*zetab^2 - 4/3*Lxi*rhop*zeta/mu2 + (2/3)*Lxi*rhop*zetab/mu2 + (1/2)*Lxi/mu2 - 1/2*Lxi*zetab/(mu2*zeta) - 1/2*Psi2^2*zeta^7/(mu2*zetab^4) - Psi2^2*zeta^6/(mu2*zetab^3) - 7/6*Psi2^2*zeta^5/(mu2*zetab^2) - 1/3*Psi2^2*zeta^4/(mu2*zetab) + (1/3)*Psi2^2*zeta^3/mu2 + (11/12)*Psi2*zeta^4/zetab + (1/2)*Psi2*zeta^3 + (1/6)*Psi2*zeta^2*zetab + (1/4)*Psi2*zeta*zetab^2 - Psi2*rhop*zeta^5/(mu2*zetab^3) + (1/2)*Psi2*rhop*zeta^4/(mu2*zetab^2) + (1/3)*Psi2*rhop*zeta^3/(mu2*zetab) - 11/6*Psi2*rhop*zeta^2/mu2 - 7/12*Psi2*zeta^3/(mu2*zetab^2) - 7/4*Psi2*zeta^2/(mu2*zetab) + (1/4)*Psi2*zeta/mu2 + (5/12)*Psi2*zetab/mu2 - 1/12*mu2*zeta*zetab^2 - rhop*zeta^2 + (5/6)*rhop*zeta*zetab - 2/3*rhop*zetab^2 + (3/4)*zeta - 2/3*zetab + (1/2)*zetab^2/zeta - rhop^2*zeta^2/(mu2*zetab) + 3*rhop^2*zeta/mu2 + 3*rhop*zeta/(mu2*zetab) - 5/3*rhop*zetab/(mu2*zeta) - (3/2)/(mu2*zeta) + zetab/(mu2*zeta^2)},
 {"nM", "X1b", {"E"}, -4/3*Lxi*tau*zetab^2/mu2 - 4/3*Psi2*tau*zeta^4/(mu2*zetab) - 2/3*Psi2*tau*zeta^3/mu2 - 7/3*Psi2*tau*zeta^2*zetab/mu2 - 7/3*Psi2*tau*zeta*zetab^2/mu2 + (1/3)*Psi2*tau*zetab^3/mu2 + (2/3)*tau*zeta*zetab^2 - 1/2*tau*zetab^3 + 2*rhop*tau*zeta*zetab/mu2 + (20/3)*rhop*tau*zetab^2/mu2 - 2/3*rhop*tau*zetab^3/(mu2*zeta) + (17/6)*tau*zetab/mu2 - 13/2*tau*zetab^2/(mu2*zeta) + (2/3)*tau*zetab^3/(mu2*zeta^2)},
 {"nM", "X1b", {"E","E"}, (7/6)*Psi2*zeta^2*zetab/mu2 + (2/3)*Psi2*zeta*zetab^2/mu2 - 1/2*Psi2*zetab^3/mu2 - 7/3*rhop*zetab^2/mu2 + rhop*zetab^3/(mu2*zeta) + (7/6)*zetab^2/(mu2*zeta) - 1/2*zetab^3/(mu2*zeta^2)},
 {"nM", "X1b", {"Ep"}, Lxi*tau*zeta*zetab/mu2 + (1/3)*Lxi*tau*zetab^2/mu2 + (1/3)*Psi2*tau*zeta^5/(mu2*zetab^2) + Psi2*tau*zeta^4/(mu2*zetab) + (1/3)*Psi2*tau*zeta^2*zetab/mu2 + (1/3)*tau*zeta^2*zetab - 1/3*tau*zeta*zetab^2 + (11/3)*rhop*tau*zeta^2/mu2 + (5/3)*rhop*tau*zeta*zetab/mu2 - 1/6*tau*zeta/mu2 - 5/6*tau*zetab/mu2 + (1/3)*tau*zetab^2/(mu2*zeta)},
 {"nM", "X1b", {"Ep","E"}, -1/3*Lxi*zetab^2/mu2 - 1/3*Psi2*zeta^4/(mu2*zetab) + (4/3)*Psi2*zeta^3/mu2 + Psi2*zeta^2*zetab/mu2 - 2/3*Psi2*zeta*zetab^2/mu2 + (1/6)*zeta*zetab^2 - 2*rhop*zeta*zetab/mu2 + 2*rhop*zetab^2/mu2 + (13/6)*zetab/mu2 - 7/6*zetab^2/(mu2*zeta)},
 {"nM", "X1b", {"Ep","E","E"}, (2/3)*tau*zetab^3/mu2},
 {"nM", "X1b", {"Ep","Ep"}, -1/3*Psi2*zeta^4/(mu2*zetab) - 1/2*Psi2*zeta^3/mu2 - 1/6*Psi2*zeta^2*zetab/mu2 + (2/3)*rhop*zeta^2/mu2 + (1/3)*rhop*zeta*zetab/mu2 - 1/3*zeta/mu2 - 1/6*zetab/mu2},
 {"nM", "X1b", {"Ep","Ep","E"}, (1/3)*tau*zeta*zetab^2/mu2},
 {"nM", "X1b", {"Tp"}, (1/3)*Lxi^2*zetab^2/(mu2*rhop*zeta) + (1/3)*Lxi*Psi2*zeta^3/(mu2*rhop*zetab) + (1/2)*Lxi*Psi2*zeta^2/(mu2*rhop) + (1/3)*Lxi*Psi2*zeta*zetab/(mu2*rhop) + (1/2)*Lxi*Psi2*zetab^2/(mu2*rhop) - 1/6*Lxi*zetab^2/rhop + (4/3)*Lxi*zetab/mu2 - 1/3*Lxi*zetab^2/(mu2*zeta) - 1/3*Lxi*zetab/(mu2*rhop*zeta) + (2/3)*Lxi*zetab^2/(mu2*rhop*zeta^2) + (1/2)*Psi2^2*zeta^6/(mu2*rhop*zetab^3) + (5/6)*Psi2^2*zeta^5/(mu2*rhop*zetab^2) + (5/6)*Psi2^2*zeta^4/(mu2*rhop*zetab) + (1/2)*Psi2^2*zeta^3/(mu2*rhop) - 1/4*Psi2*zeta^3/rhop - 1/6*Psi2*zeta^2*zetab/rhop - 1/12*Psi2*zeta*zetab^2/rhop + Psi2*zeta^4/(mu2*zetab^2) + (3/2)*Psi2*zeta^3/(mu2*zetab) + (1/3)*Psi2*zeta^2/mu2 + (1/2)*Psi2*zeta*zetab/mu2 + (1/6)*Psi2*zeta^3/(mu2*rhop*zetab^2) + (1/2)*Psi2*zeta/(mu2*rhop) + (1/6)*Psi2*zetab/(mu2*rhop) + (1/6)*Psi2*zetab^2/(mu2*rhop*zeta) - 1/12*zetab/rhop - 1/12*zetab^2/(rhop*zeta) - rhop*zeta/mu2 - rhop*zetab/mu2 - (1/3)/mu2 + zetab/(mu2*zeta) - (1/6)/(mu2*rhop*zeta) + (1/6)*zetab^2/(mu2*rhop*zeta^3)},
 {"nM", "X1b", {"Tp","E"}, (1/3)*Psi2*tau*zeta^3/(mu2*rhop) - 1/3*Psi2*tau*zeta^2*zetab/(mu2*rhop) - 1/3*Psi2*tau*zeta*zetab^2/(mu2*rhop) - 1/6*tau*zetab^3/rhop - tau*zetab^2/mu2 - 2/3*tau*zetab^3/(mu2*zeta) - 2/3*tau*zetab^2/(mu2*rhop*zeta) + (1/3)*tau*zetab^3/(mu2*rhop*zeta^2)},
 {"nM", "X1b", {"Tp","E","E"}, -1/6*Psi2*zeta*zetab^2/(mu2*rhop) - 1/6*Psi2*zetab^3/(mu2*rhop) + (1/3)*zetab^3/(mu2*zeta) - 1/6*zetab^3/(mu2*rhop*zeta^2)},
 {"nM", "X1b", {"Tp","Ep"}, -2/3*Lxi*tau*zetab^2/(mu2*rhop) - 1/3*Psi2*tau*zeta^4/(mu2*rhop*zetab) - 2/3*Psi2*tau*zeta^3/(mu2*rhop) - 1/3*Psi2*tau*zeta^2*zetab/(mu2*rhop) - 1/3*Psi2*tau*zeta*zetab^2/(mu2*rhop) + (1/6)*tau*zeta*zetab^2/rhop - 7/3*tau*zeta*zetab/mu2 + (1/3)*tau*zetab/(mu2*rhop) - 2/3*tau*zetab^2/(mu2*rhop*zeta)},
 {"nM", "X1b", {"Tp","Ep","E"}, -1/3*zetab^2/mu2},
 {"nM", "X1b", {"Tp","Ep","Ep"}, (1/6)*Psi2*zeta^3/(mu2*rhop) + (1/6)*Psi2*zeta^2*zetab/(mu2*rhop) - 1/3*zeta*zetab/mu2 + (1/6)*zetab/(mu2*rhop)},
 {"nM", "X1b", {"Tp","Tp"}, -1/3*Lxi*zetab^2/(mu2*rhop*zeta) - 1/3*Psi2*zeta^3/(mu2*rhop*zetab) - 1/6*Psi2*zeta^2/(mu2*rhop) - 1/6*Psi2*zetab^2/(mu2*rhop) + (1/6)*zetab^2/rhop - 1/3*zetab/mu2 + (1/3)*zetab^2/(mu2*zeta) + (1/3)*zetab/(mu2*rhop*zeta) - 1/3*zetab^2/(mu2*rhop*zeta^2)},
 {"nM", "X1b", {"Tp","Tp","E"}, (1/3)*tau*zetab^3/(mu2*rhop*zeta)},
 {"nM", "X1b", {"Tp","Tp","Ep"}, (1/3)*tau*zetab^2/(mu2*rhop)},
 {"nM", "hll", {}, -Lxi*tau*zeta^2 + (1/4)*Lxi*tau*zeta*zetab - 1/2*Lxi*tau*zetab^2 - 1/2*Psi2*tau*zeta^5/zetab^2 - 1/2*Psi2*tau*zeta^4/zetab - Psi2*tau*zeta^3 - 3/2*Psi2*tau*zeta^2*zetab - Psi2*tau*zeta*zetab^2 + (3/8)*mu2*tau*zeta^2*zetab + (1/8)*mu2*tau*zeta*zetab^2 + rhop*tau*zeta^3/zetab - 2*rhop*tau*zeta^2 + rhop*tau*zetab^2 - 3/4*tau*zeta^2/zetab + (7/4)*tau*zeta - tau*zetab^2/zeta},
 {"nM", "hll", {"E"}, -7/8*Psi2*zeta^4/zetab - 1/2*Psi2*zeta^3 + (5/8)*Psi2*zeta^2*zetab + (1/4)*Psi2*zeta*zetab^2 + (7/4)*rhop*zeta^2 - 3/4*rhop*zeta*zetab - 1/2*rhop*zetab^2 - 7/8*zeta + (3/8)*zetab + (1/4)*zetab^2/zeta},
 {"nM", "hll", {"Ep"}, -1/2*Lxi*zeta^2 - 1/4*Psi2*zeta^5/zetab^2 + (3/4)*Psi2*zeta^4/zetab + Psi2*zeta^3 + (1/4)*Psi2*zeta^2*zetab + (1/8)*mu2*zeta^2*zetab - 5/2*rhop*zeta^2 - 1/2*rhop*zeta*zetab - 1/2*zeta^2/zetab + (3/2)*zeta + (1/4)*zetab},
 {"nM", "hll", {"Ep","E"}, -7/4*tau*zeta^2*zetab + (1/4)*tau*zeta*zetab^2},
 {"nM", "hll", {"Ep","Ep"}, (1/2)*tau*zeta^2*zetab},
 {"nM", "hll", {"Ep","Ep","E"}, -1/4*zeta^2*zetab},
 {"nM", "hll", {"Tp"}, (3/4)*Lxi*tau*zeta*zetab/rhop - 1/4*Lxi*tau*zetab^2/rhop + (1/4)*Psi2*tau*zeta^4/(rhop*zetab) + (1/4)*Psi2*tau*zeta^3/rhop + (3/4)*Psi2*tau*zeta^2*zetab/rhop + (1/4)*Psi2*tau*zeta*zetab^2/rhop + tau*zeta^2 + tau*zeta*zetab + (1/4)*tau*zeta/rhop + (1/4)*tau*zetab/rhop},
 {"nM", "hll", {"Tp","E"}, (3/8)*Psi2*zeta^3/rhop + (1/4)*Psi2*zeta^2*zetab/rhop - 1/8*Psi2*zeta*zetab^2/rhop - 3/4*zeta*zetab + (1/4)*zetab^2 + (3/8)*zetab/rhop - 1/8*zetab^2/(rhop*zeta)},
 {"nM", "hll", {"Tp","Ep"}, (1/4)*Lxi*zeta*zetab/rhop + (1/4)*Psi2*zeta^2*zetab/rhop + zeta^2 + (1/2)*zeta*zetab - 1/4*zeta/rhop + (1/4)*zetab/rhop},
 {"nM", "hll", {"Tp","Ep","E"}, (1/4)*tau*zeta*zetab^2/rhop},
 {"nM", "hll", {"Tp","Ep","Ep"}, -1/4*tau*zeta^2*zetab/rhop},
 {"nM", "hll", {"Tp","Tp"}, -1/2*tau*zeta*zetab/rhop},
 {"nM", "hll", {"Tp","Tp","Ep"}, -1/4*zeta*zetab/rhop},
 {"nm", "Psi0", {}, (10/3)*Lxi^2*tau*zeta^2/(mu2^2*zetab) - 4*Lxi^2*tau*zeta/mu2^2 + 5*Lxi*Psi2*tau*zeta^3/(mu2^2*zetab) + (55/3)*Lxi*Psi2*tau*zeta^2/mu2^2 + (1/3)*Lxi*tau*zeta^3/(mu2*zetab) - 8/3*Lxi*tau*zeta^2/mu2 + 2*Lxi*tau*zeta*zetab/mu2 - 20/3*Lxi*rhop*tau*zeta/mu2^2 - 26/3*Lxi*tau*zeta/(mu2^2*zetab) + (25/3)*Lxi*tau/mu2^2 + 4*Psi2^2*tau*zeta^3/mu2^2 + 4*Psi2^2*tau*zeta^2*zetab/mu2^2 + (5/6)*Psi2*tau*zeta^4/(mu2*zetab) + (5/3)*Psi2*tau*zeta^3/mu2 - 1/2*Psi2*tau*zeta^2*zetab/mu2 + (8/3)*Psi2*tau*zeta^2/(mu2^2*zetab) - 1/6*tau*zeta^3 + (1/6)*tau*zeta^2*zetab - 4/3*rhop*tau*zeta^2/mu2 + (10/3)*rhop*tau*zeta*zetab/mu2 - 2/3*tau*zeta^2/(mu2*zetab) + (5/2)*tau*zeta/mu2 - 5/6*tau*zetab/mu2},
 {"nm", "Psi0", {"E"}, (2/3)*Lxi*Psi2*zeta^5/(mu2^2*zetab^3) + (10/3)*Lxi*Psi2*zeta^4/(mu2^2*zetab^2) - 16/3*Lxi*Psi2*zeta^3/(mu2^2*zetab) - 8*Lxi*Psi2*zeta^2/mu2^2 - 4/3*Lxi*rhop*zeta^3/(mu2^2*zetab^2) - 16/3*Lxi*rhop*zeta^2/(mu2^2*zetab) + 16*Lxi*rhop*zeta/mu2^2 + (2/3)*Lxi*zeta^2/(mu2^2*zetab^2) + (8/3)*Lxi*zeta/(mu2^2*zetab) - 8*Lxi/mu2^2 - 11/6*Psi2^2*zeta^6/(mu2^2*zetab^3) - 5/6*Psi2^2*zeta^5/(mu2^2*zetab^2) + (27/2)*Psi2^2*zeta^4/(mu2^2*zetab) + (25/2)*Psi2^2*zeta^3/mu2^2 - 11/6*Psi2*zeta^4/(mu2*zetab) - 1/3*Psi2*zeta^3/mu2 + (3/2)*Psi2*zeta^2*zetab/mu2 + (8/3)*Psi2*rhop*zeta^5/(mu2^2*zetab^3) + 3*Psi2*rhop*zeta^4/(mu2^2*zetab^2) - 26/3*Psi2*rhop*zeta^3/(mu2^2*zetab) - 85/3*Psi2*rhop*zeta^2/mu2^2 - Psi2*zeta^4/(mu2^2*zetab^3) - 28/3*Psi2*zeta^3/(mu2^2*zetab^2) - 4/3*Psi2*zeta^2/(mu2^2*zetab) + (50/3)*Psi2*zeta/mu2^2 + (11/3)*rhop*zeta^2/mu2 - 3*rhop*zeta*zetab/mu2 - 11/6*zeta/mu2 + (3/2)*zetab/mu2 - 16/3*rhop^2*zeta^3/(mu2^2*zetab^2) + (20/3)*rhop^2*zeta^2/(mu2^2*zetab) + (20/3)*rhop^2*zeta/mu2^2 + (14/3)*rhop*zeta^2/(mu2^2*zetab^2) + (29/3)*rhop*zeta/(mu2^2*zetab) - 35/3*rhop/mu2^2 - zeta/(mu2^2*zetab^2) - (13/2)/(mu2^2*zetab) + (25/6)/(mu2^2*zeta)},
 {"nm", "Psi0", {"E","E"}, (2/3)*Psi2*tau*zeta^5/(mu2^2*zetab^2) + (2/3)*Psi2*tau*zeta^4/(mu2^2*zetab) - 6*Psi2*tau*zeta^3/mu2^2 - 6*Psi2*tau*zeta^2*zetab/mu2^2 - 4/3*rhop*tau*zeta^3/(mu2^2*zetab) + 12*rhop*tau*zeta*zetab/mu2^2 + (2/3)*tau*zeta^2/(mu2^2*zetab) - 6*tau*zetab/mu2^2},
 {"nm", "Psi0", {"Ep"}, -4/3*Lxi^2*zeta^3/(mu2^2*zetab^2) + (8/3)*Lxi^2*zeta^2/(mu2^2*zetab) - 2*Lxi*Psi2*zeta^5/(mu2^2*zetab^3) - 11*Lxi*Psi2*zeta^4/(mu2^2*zetab^2) - 13/3*Lxi*Psi2*zeta^3/(mu2^2*zetab) + (32/3)*Lxi*Psi2*zeta^2/mu2^2 + Lxi*zeta^3/(mu2*zetab) - 2/3*Lxi*zeta^2/mu2 + (62/3)*Lxi*rhop*zeta^2/(mu2^2*zetab) - 16/3*Lxi*rhop*zeta/mu2^2 + (7/3)*Lxi*zeta^2/(mu2^2*zetab^2) - 12*Lxi*zeta/(mu2^2*zetab) + (16/3)*Lxi/mu2^2 - Psi2^2*zeta^6/(mu2^2*zetab^3) - 5*Psi2^2*zeta^5/(mu2^2*zetab^2) - 8*Psi2^2*zeta^4/(mu2^2*zetab) - 4*Psi2^2*zeta^3/mu2^2 + (1/6)*Psi2*zeta^5/(mu2*zetab^2) + (5/2)*Psi2*zeta^4/(mu2*zetab) + (10/3)*Psi2*zeta^3/mu2 + 4*Psi2*rhop*zeta^3/(mu2^2*zetab) + 4*Psi2*rhop*zeta^2/mu2^2 + (4/3)*Psi2*zeta^4/(mu2^2*zetab^3) + (13/3)*Psi2*zeta^3/(mu2^2*zetab^2) + (7/3)*Psi2*zeta^2/(mu2^2*zetab) - 8/3*Psi2*zeta/mu2^2 - 1/6*zeta^3 + rhop*zeta^3/(mu2*zetab) - 5*rhop*zeta^2/mu2 + (1/6)*zeta^3/(mu2*zetab^2) - 7/6*zeta^2/(mu2*zetab) + 2*zeta/mu2 + (4/3)*rhop*zeta^2/(mu2^2*zetab^2) - 8/3*rhop*zeta/(mu2^2*zetab) + (8/3)/(mu2^2*zetab)},
 {"nm", "Psi0", {"Ep","E"}, -4*Lxi*tau*zeta^3/(mu2^2*zetab) + (52/3)*Lxi*tau*zeta^2/mu2^2 - 4*Lxi*tau*zeta*zetab/mu2^2 - 31/3*Psi2*tau*zeta^4/(mu2^2*zetab) - 8/3*Psi2*tau*zeta^3/mu2^2 + (55/3)*Psi2*tau*zeta^2*zetab/mu2^2 + (5/3)*tau*zeta^3/mu2 - 8/3*tau*zeta^2*zetab/mu2 + (80/3)*rhop*tau*zeta^2/mu2^2 - 20/3*rhop*tau*zeta*zetab/mu2^2 + (20/3)*tau*zeta^2/(mu2^2*zetab) - 53/3*tau*zeta/mu2^2 + (25/3)*tau*zetab/mu2^2},
 {"nm", "Psi0", {"Ep","E","E"}, -Psi2*zeta^5/(mu2^2*zetab^2) + (22/3)*Psi2*zeta^4/(mu2^2*zetab) + (16/3)*Psi2*zeta^3/mu2^2 - 3*Psi2*zeta^2*zetab/mu2^2 + 2*rhop*zeta^3/(mu2^2*zetab) - 50/3*rhop*zeta^2/mu2^2 + 6*rhop*zeta*zetab/mu2^2 - zeta^2/(mu2^2*zetab) + (25/3)*zeta/mu2^2 - 3*zetab/mu2^2},
 {"nm", "Psi0", {"Ep","Ep"}, (4/3)*Lxi*tau*zeta^4/(mu2^2*zetab^2) + (5/3)*Lxi*tau*zeta^3/(mu2^2*zetab) - 16/3*Lxi*tau*zeta^2/mu2^2 + (2/3)*Psi2*tau*zeta^5/(mu2^2*zetab^2) + 2*Psi2*tau*zeta^4/(mu2^2*zetab) + (4/3)*Psi2*tau*zeta^3/mu2^2 - 1/2*tau*zeta^4/(mu2*zetab) - 3/2*tau*zeta^3/mu2 - 4/3*tau*zeta^3/(mu2^2*zetab^2) - 8/3*tau*zeta^2/(mu2^2*zetab)},
 {"nm", "Psi0", {"Ep","Ep","E"}, -2*Lxi*zeta^3/(mu2^2*zetab) + (4/3)*Lxi*zeta^2/mu2^2 + (1/2)*Psi2*zeta^6/(mu2^2*zetab^3) - 2/3*Psi2*zeta^5/(mu2^2*zetab^2) - 53/6*Psi2*zeta^4/(mu2^2*zetab) - 26/3*Psi2*zeta^3/mu2^2 + (1/2)*zeta^3/mu2 - 5/3*rhop*zeta^4/(mu2^2*zetab^2) - 3*rhop*zeta^3/(mu2^2*zetab) + 10*rhop*zeta^2/mu2^2 + (1/2)*zeta^3/(mu2^2*zetab^2) + (7/6)*zeta^2/(mu2^2*zetab) - 20/3*zeta/mu2^2},
 {"nm", "Psi0", {"Ep","Ep","E","E"}, -8/3*tau*zeta^3/mu2^2 + (10/3)*tau*zeta^2*zetab/mu2^2},
 {"nm", "Psi0", {"Ep","Ep","Ep","E"}, tau*zeta^4/(mu2^2*zetab) + (5/3)*tau*zeta^3/mu2^2},
 {"nm", "Psi0", {"Ep","Ep","Ep","E","E"}, -1/3*zeta^3/mu2^2},
 {"nm", "Psi0", {"Tp"}, (2/3)*Lxi^2*tau*zeta^2/(mu2^2*rhop*zetab) - 14/3*Lxi^2*tau*zeta/(mu2^2*rhop) + 4*Lxi^2*tau*zetab/(mu2^2*rhop) - Lxi*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) - 16/3*Lxi*Psi2*tau*zeta^2/(mu2^2*rhop) + Lxi*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 1/3*Lxi*tau*zeta^2/(mu2*rhop) + Lxi*tau*zeta*zetab/(mu2*rhop) - 8*Lxi*tau*zeta/mu2^2 + (16/3)*Lxi*tau*zetab/mu2^2 - 2*Lxi*tau*zeta/(mu2^2*rhop*zetab) + 2*Lxi*tau/(mu2^2*rhop) + (4/3)*Lxi*tau*zetab/(mu2^2*rhop*zeta) - 2/3*Psi2^2*tau*zeta^4/(mu2^2*rhop*zetab) - 8/3*Psi2^2*tau*zeta^3/(mu2^2*rhop) - 2*Psi2^2*tau*zeta^2*zetab/(mu2^2*rhop) + (2/3)*Psi2*tau*zeta^2*zetab/(mu2*rhop) - 4*Psi2*tau*zeta^2/mu2^2 - 4*Psi2*tau*zeta*zetab/mu2^2 - 2/3*Psi2*tau*zeta^2/(mu2^2*rhop*zetab) - 2/3*Psi2*tau*zetab/(mu2^2*rhop) + (1/3)*tau*zeta/(mu2*rhop) + (1/3)*tau*zetab/(mu2*rhop) + (8/3)*tau/mu2^2 + (2/3)*tau/(mu2^2*rhop*zetab) + (2/3)*tau/(mu2^2*rhop*zeta)},
 {"nm", "Psi0", {"Tp","E"}, (2/3)*Lxi*Psi2*zeta^4/(mu2^2*rhop*zetab^2) - 5*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab) - 2/3*Lxi*Psi2*zeta^2/(mu2^2*rhop) + 5*Lxi*Psi2*zeta*zetab/(mu2^2*rhop) - 4/3*Lxi*zeta^2/(mu2^2*zetab) + (34/3)*Lxi*zeta/mu2^2 - 10*Lxi*zetab/mu2^2 + (2/3)*Lxi*zeta/(mu2^2*rhop*zetab) - 17/3*Lxi/(mu2^2*rhop) + 5*Lxi*zetab/(mu2^2*rhop*zeta) - 11/6*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) - 35/6*Psi2^2*zeta^4/(mu2^2*rhop*zetab) - 19/6*Psi2^2*zeta^3/(mu2^2*rhop) + (5/6)*Psi2^2*zeta^2*zetab/(mu2^2*rhop) - 1/6*Psi2*zeta^4/(mu2*rhop*zetab) + (1/3)*Psi2*zeta^3/(mu2*rhop) + (1/2)*Psi2*zeta^2*zetab/(mu2*rhop) + (8/3)*Psi2*zeta^4/(mu2^2*zetab^2) + 3*Psi2*zeta^3/(mu2^2*zetab) + 8*Psi2*zeta^2/mu2^2 + (5/3)*Psi2*zeta*zetab/mu2^2 - Psi2*zeta^3/(mu2^2*rhop*zetab^2) - 5/3*Psi2*zeta^2/(mu2^2*rhop*zetab) - 2*Psi2*zeta/(mu2^2*rhop) + (5/3)*Psi2*zetab/(mu2^2*rhop) + (1/3)*zeta^2/mu2 - zeta*zetab/mu2 - 1/6*zeta/(mu2*rhop) + (1/2)*zetab/(mu2*rhop) - 16/3*rhop*zeta^2/(mu2^2*zetab) + (20/3)*rhop*zeta/mu2^2 - 20/3*rhop*zetab/mu2^2 + (14/3)*zeta/(mu2^2*zetab) - (17/3)/mu2^2 + (5/3)*zetab/(mu2^2*zeta) - 1/(mu2^2*rhop*zetab) + (7/6)/(mu2^2*rhop*zeta) + (5/6)*zetab/(mu2^2*rhop*zeta^2)},
 {"nm", "Psi0", {"Tp","E","E"}, (1/3)*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) - 3*Psi2*tau*zeta^3/(mu2^2*rhop) - 1/3*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) + 3*Psi2*tau*zeta*zetab^2/(mu2^2*rhop) - 2/3*tau*zeta^2/mu2^2 + (20/3)*tau*zeta*zetab/mu2^2 - 6*tau*zetab^2/mu2^2 + (1/3)*tau*zeta/(mu2^2*rhop) - 10/3*tau*zetab/(mu2^2*rhop) + 3*tau*zetab^2/(mu2^2*rhop*zeta)},
 {"nm", "Psi0", {"Tp","Ep"}, (2/3)*Lxi^2*zeta^2/(mu2^2*rhop*zetab) - 4/3*Lxi^2*zeta/(mu2^2*rhop) + 2*Lxi*Psi2*zeta^4/(mu2^2*rhop*zetab^2) + (1/3)*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab) - 11/3*Lxi*Psi2*zeta^2/(mu2^2*rhop) - 1/3*Lxi*zeta^2/(mu2*rhop) + (4/3)*Lxi*zeta^3/(mu2^2*zetab^2) - 8/3*Lxi*zeta^2/(mu2^2*zetab) - 8/3*Lxi*zeta/mu2^2 + (4/3)*Lxi*zeta/(mu2^2*rhop*zetab) - 8/3*Lxi/(mu2^2*rhop) + Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) + (7/3)*Psi2^2*zeta^4/(mu2^2*rhop*zetab) + (4/3)*Psi2^2*zeta^3/(mu2^2*rhop) - 2/3*Psi2*zeta^4/(mu2*rhop*zetab) - Psi2*zeta^3/(mu2*rhop) + (2/3)*Psi2*zeta^4/(mu2^2*zetab^2) + (2/3)*Psi2*zeta^3/(mu2^2*zetab) - 4/3*Psi2*zeta^3/(mu2^2*rhop*zetab^2) - Psi2*zeta^2/(mu2^2*rhop*zetab) + Psi2*zeta/(mu2^2*rhop) - 2/3*zeta^3/(mu2*zetab) - 2/3*zeta/(mu2*rhop) - 4/3*zeta^2/(mu2^2*zetab^2) - 4/3*zeta/(mu2^2*zetab) - (4/3)/(mu2^2*rhop*zetab)},
 {"nm", "Psi0", {"Tp","Ep","E"}, 2*Lxi*tau*zeta^2/(mu2^2*rhop) - 14/3*Lxi*tau*zeta*zetab/(mu2^2*rhop) + (11/3)*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) + (2/3)*Psi2*tau*zeta^3/(mu2^2*rhop) - 19/3*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - 1/3*tau*zeta^2*zetab/(mu2*rhop) - 22/3*tau*zeta^2/mu2^2 - 20/3*tau*zeta*zetab/mu2^2 + (5/3)*tau*zeta/(mu2^2*rhop) - 13/3*tau*zetab/(mu2^2*rhop)},
 {"nm", "Psi0", {"Tp","Ep","E","E"}, (2/3)*Psi2*zeta^4/(mu2^2*rhop*zetab) - Psi2*zeta^3/(mu2^2*rhop) - 5/3*Psi2*zeta^2*zetab/(mu2^2*rhop) - 4/3*zeta^2/mu2^2 + (10/3)*zeta*zetab/mu2^2 + (2/3)*zeta/(mu2^2*rhop) - 5/3*zetab/(mu2^2*rhop)},
 {"nm", "Psi0", {"Tp","Ep","Ep"}, -2/3*Lxi*tau*zeta^3/(mu2^2*rhop*zetab) + (4/3)*Lxi*tau*zeta^2/(mu2^2*rhop) - 1/3*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) - 1/3*Psi2*tau*zeta^3/(mu2^2*rhop) + (1/3)*tau*zeta^3/(mu2*rhop) + (2/3)*tau*zeta^2/(mu2^2*rhop*zetab)},
 {"nm", "Psi0", {"Tp","Ep","Ep","E"}, (1/3)*Lxi*zeta^2/(mu2^2*rhop) - 1/2*Psi2*zeta^5/(mu2^2*rhop*zetab^2) + (4/3)*Psi2*zeta^4/(mu2^2*rhop*zetab) + (13/6)*Psi2*zeta^3/(mu2^2*rhop) + (7/3)*zeta^3/(mu2^2*zetab) - zeta^2/mu2^2 - 1/2*zeta^2/(mu2^2*rhop*zetab) + (11/6)*zeta/(mu2^2*rhop)},
 {"nm", "Psi0", {"Tp","Ep","Ep","E","E"}, (1/3)*tau*zeta^2*zetab/(mu2^2*rhop)},
 {"nm", "Psi0", {"Tp","Ep","Ep","Ep","E"}, -1/3*tau*zeta^3/(mu2^2*rhop)},
 {"nm", "Psi0", {"Tp","Tp"}, (8/3)*Lxi*tau*zeta/(mu2^2*rhop) - 8/3*Lxi*tau*zetab/(mu2^2*rhop) + (4/3)*Psi2*tau*zeta^2/(mu2^2*rhop) + (4/3)*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 2/3*tau*zeta*zetab/(mu2*rhop) - 4/3*tau/(mu2^2*rhop)},
 {"nm", "Psi0", {"Tp","Tp","E"}, (4/3)*Psi2*zeta^3/(mu2^2*rhop*zetab) - 1/3*Psi2*zeta^2/(mu2^2*rhop) - 5/3*Psi2*zeta*zetab/(mu2^2*rhop) - 8/3*zeta/mu2^2 + (10/3)*zetab/mu2^2 + (4/3)/(mu2^2*rhop) - 5/3*zetab/(mu2^2*rhop*zeta)},
 {"nm", "Psi0", {"Tp","Tp","Ep"}, -2/3*Lxi*zeta^2/(mu2^2*rhop*zetab) + (4/3)*Lxi*zeta/(mu2^2*rhop) - 1/3*Psi2*zeta^3/(mu2^2*rhop*zetab) - 1/3*Psi2*zeta^2/(mu2^2*rhop) + (1/3)*zeta^2/(mu2*rhop) + (2/3)*zeta/(mu2^2*rhop*zetab)},
 {"nm", "Psi0", {"Tp","Tp","Ep","E"}, -2/3*tau*zeta^2/(mu2^2*rhop) + (8/3)*tau*zeta*zetab/(mu2^2*rhop)},
 {"nm", "Psi0", {"Tp","Tp","Ep","Ep","E"}, -1/3*zeta^2/(mu2^2*rhop)},
 {"nm", "Psi0b", {}, (4/3)*Lxi*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 7/3*Lxi*Psi2*tau*zeta^3/(mu2^2*zetab) - 11/3*Lxi*Psi2*tau*zeta^2/mu2^2 - 8/3*Lxi*rhop*tau*zeta^2/(mu2^2*zetab) + (22/3)*Lxi*rhop*tau*zeta/mu2^2 + (4/3)*Lxi*tau*zeta/(mu2^2*zetab) - 11/3*Lxi*tau/mu2^2 - 8/3*Psi2^2*tau*zeta^7/(mu2^2*zetab^4) - 16/3*Psi2^2*tau*zeta^6/(mu2^2*zetab^3) - 8/3*Psi2^2*tau*zeta^5/(mu2^2*zetab^2) - 1/2*Psi2*tau*zeta^4/(mu2*zetab) + Psi2*tau*zeta^3/mu2 + (3/2)*Psi2*tau*zeta^2*zetab/mu2 + (32/3)*Psi2*rhop*tau*zeta^5/(mu2^2*zetab^3) + (32/3)*Psi2*rhop*tau*zeta^4/(mu2^2*zetab^2) - 16/3*Psi2*tau*zeta^4/(mu2^2*zetab^3) - 8*Psi2*tau*zeta^3/(mu2^2*zetab^2) - 8/3*Psi2*tau*zeta^2/(mu2^2*zetab) + rhop*tau*zeta^2/mu2 - 3*rhop*tau*zeta*zetab/mu2 - 1/2*tau*zeta/mu2 + (3/2)*tau*zetab/mu2 - 32/3*rhop^2*tau*zeta^3/(mu2^2*zetab^2) + (32/3)*rhop*tau*zeta^2/(mu2^2*zetab^2) + (16/3)*rhop*tau*zeta/(mu2^2*zetab) - 8/3*tau*zeta/(mu2^2*zetab^2) - 8/3*tau/(mu2^2*zetab)},
 {"nm", "Psi0b", {"E"}, (22/3)*Lxi*Psi2*zeta^3/(mu2^2*zetab) + (2/3)*Lxi*Psi2*zeta^2/mu2^2 - 20/3*Lxi*Psi2*zeta*zetab/mu2^2 - 44/3*Lxi*rhop*zeta/mu2^2 + (40/3)*Lxi*rhop*zetab/mu2^2 + (22/3)*Lxi/mu2^2 - 20/3*Lxi*zetab/(mu2^2*zeta) - 15/2*Psi2^2*zeta^6/(mu2^2*zetab^3) - 89/6*Psi2^2*zeta^5/(mu2^2*zetab^2) - 11/2*Psi2^2*zeta^4/(mu2^2*zetab) + (11/6)*Psi2^2*zeta^3/mu2^2 - 3/2*Psi2*zeta^3/mu2 + (3/2)*Psi2*zeta*zetab^2/mu2 + 30*Psi2*rhop*zeta^4/(mu2^2*zetab^2) + (88/3)*Psi2*rhop*zeta^3/(mu2^2*zetab) - 4*Psi2*rhop*zeta^2/mu2^2 - 7*Psi2*zeta^3/(mu2^2*zetab^2) - 62/3*Psi2*zeta^2/(mu2^2*zetab) - 12*Psi2*zeta/mu2^2 + 3*rhop*zeta*zetab/mu2 - 3*rhop*zetab^2/mu2 - 3/2*zetab/mu2 + (3/2)*zetab^2/(mu2*zeta) - 30*rhop^2*zeta^2/(mu2^2*zetab) + (2/3)*rhop^2*zeta/mu2^2 + 14*rhop*zeta/(mu2^2*zetab) + (82/3)*rhop/mu2^2 + (1/2)/(mu2^2*zetab) - (83/6)/(mu2^2*zeta)},
 {"nm", "Psi0b", {"E","E"}, 10*Lxi*tau*zetab^2/mu2^2 - 3*Lxi*tau*zetab^3/(mu2^2*zeta) + 8*Psi2*tau*zeta^3/mu2^2 + (16/3)*Psi2*tau*zeta^2*zetab/mu2^2 + (10/3)*Psi2*tau*zeta*zetab^2/mu2^2 + (10/3)*Psi2*tau*zetab^3/mu2^2 - 3/2*tau*zetab^3/mu2 + (1/2)*tau*zetab^4/(mu2*zeta) + 24*rhop*tau*zetab^2/mu2^2 + (70/3)*tau*zetab/mu2^2 - 22*tau*zetab^2/(mu2^2*zeta)},
 {"nm", "Psi0b", {"E","E","E"}, (4/3)*Lxi*zetab^3/(mu2^2*zeta) + (19/2)*Psi2*zeta^2*zetab/mu2^2 + (26/3)*Psi2*zeta*zetab^2/mu2^2 + (1/2)*Psi2*zetab^3/mu2^2 + Psi2*zetab^4/(mu2^2*zeta) - 1/6*zetab^4/(mu2*zeta) - 15*rhop*zetab^2/mu2^2 + 7*rhop*zetab^3/(mu2^2*zeta) + (73/6)*zetab^2/(mu2^2*zeta) - 7/2*zetab^3/(mu2^2*zeta^2)},
 {"nm", "Psi0b", {"E","E","E","E"}, (8/3)*tau*zetab^4/(mu2^2*zeta)},
 {"nm", "Psi0b", {"Ep"}, -2/3*Psi2^2*zeta^7/(mu2^2*zetab^4) - 4/3*Psi2^2*zeta^6/(mu2^2*zetab^3) - 2/3*Psi2^2*zeta^5/(mu2^2*zetab^2) + (8/3)*Psi2*rhop*zeta^5/(mu2^2*zetab^3) + (8/3)*Psi2*rhop*zeta^4/(mu2^2*zetab^2) - 4/3*Psi2*zeta^4/(mu2^2*zetab^3) - 4/3*Psi2*zeta^3/(mu2^2*zetab^2) - 8/3*rhop^2*zeta^3/(mu2^2*zetab^2) + (8/3)*rhop*zeta^2/(mu2^2*zetab^2) - 2/3*zeta/(mu2^2*zetab^2)},
 {"nm", "Psi0b", {"Ep","E"}, -7/3*Psi2*tau*zeta^4/(mu2^2*zetab) - 6*Psi2*tau*zeta^3/mu2^2 - 11/3*Psi2*tau*zeta^2*zetab/mu2^2 + (14/3)*rhop*tau*zeta^2/mu2^2 + (22/3)*rhop*tau*zeta*zetab/mu2^2 - 7/3*tau*zeta/mu2^2 - 11/3*tau*zetab/mu2^2},
 {"nm", "Psi0b", {"Ep","E","E"}, 2*Psi2*zeta^3/mu2^2 - 4/3*Psi2*zeta^2*zetab/mu2^2 - 10/3*Psi2*zeta*zetab^2/mu2^2 - 4*rhop*zeta*zetab/mu2^2 + (20/3)*rhop*zetab^2/mu2^2 + 2*zetab/mu2^2 - 10/3*zetab^2/(mu2^2*zeta)},
 {"nm", "Psi0b", {"Ep","E","E","E"}, 3*tau*zetab^3/mu2^2 - tau*zetab^4/(mu2^2*zeta)},
 {"nm", "Psi0b", {"Ep","E","E","E","E"}, (1/3)*zetab^4/(mu2^2*zeta)},
 {"nm", "Psi0b", {"Tp"}, -4/3*Lxi*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) - 4/3*Lxi*Psi2*tau*zeta^2/(mu2^2*rhop) + (8/3)*Lxi*tau*zeta/mu2^2 - 4/3*Lxi*tau/(mu2^2*rhop) - 8/3*Psi2^2*tau*zeta^6/(mu2^2*rhop*zetab^3) - 4*Psi2^2*tau*zeta^5/(mu2^2*rhop*zetab^2) - 4/3*Psi2^2*tau*zeta^4/(mu2^2*rhop*zetab) + (32/3)*Psi2*tau*zeta^4/(mu2^2*zetab^2) + 8*Psi2*tau*zeta^3/(mu2^2*zetab) - 10/3*Psi2*tau*zeta^3/(mu2^2*rhop*zetab^2) - 8/3*Psi2*tau*zeta^2/(mu2^2*rhop*zetab) - 2/3*Psi2*tau*zeta/(mu2^2*rhop) - 32/3*rhop*tau*zeta^2/(mu2^2*zetab) + (20/3)*tau*zeta/(mu2^2*zetab) + (4/3)*tau/mu2^2 - 2/3*tau/(mu2^2*rhop*zetab) - 2/3*tau/(mu2^2*rhop*zeta)},
 {"nm", "Psi0b", {"Tp","E"}, -11/3*Lxi*Psi2*zeta^2/(mu2^2*rhop) - 11/3*Lxi*Psi2*zeta*zetab/(mu2^2*rhop) + (22/3)*Lxi*zetab/mu2^2 - 11/3*Lxi*zetab/(mu2^2*rhop*zeta) - 37/6*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) - 21/2*Psi2^2*zeta^4/(mu2^2*rhop*zetab) - 37/6*Psi2^2*zeta^3/(mu2^2*rhop) - 11/6*Psi2^2*zeta^2*zetab/(mu2^2*rhop) + 14*Psi2*zeta^3/(mu2^2*zetab) + (20/3)*Psi2*zeta^2/mu2^2 - 26/3*Psi2*zeta^2/(mu2^2*rhop*zetab) - 26/3*Psi2*zeta/(mu2^2*rhop) - 11/3*Psi2*zetab/(mu2^2*rhop) - 10/3*rhop*zeta/mu2^2 + (22/3)*rhop*zetab/mu2^2 + (20/3)/mu2^2 - (5/2)/(mu2^2*rhop*zeta) - 11/6*zetab/(mu2^2*rhop*zeta^2)},
 {"nm", "Psi0b", {"Tp","E","E"}, -10/3*Lxi*tau*zetab^3/(mu2^2*rhop*zeta) - 7*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - 7*Psi2*tau*zeta*zetab^2/(mu2^2*rhop) - 10/3*Psi2*tau*zetab^3/(mu2^2*rhop) - 14/3*tau*zetab^2/mu2^2 - 20/3*tau*zetab^3/(mu2^2*zeta) - 16/3*tau*zetab^2/(mu2^2*rhop*zeta) - 5/3*tau*zetab^3/(mu2^2*rhop*zeta^2)},
 {"nm", "Psi0b", {"Tp","E","E","E"}, -1/3*Lxi*zetab^4/(mu2^2*rhop*zeta^2) - 11/6*Psi2*zeta*zetab^2/(mu2^2*rhop) - 2*Psi2*zetab^3/(mu2^2*rhop) - 1/2*Psi2*zetab^4/(mu2^2*rhop*zeta) + zetab^3/(mu2^2*zeta) - zetab^4/(mu2^2*zeta^2) - 11/6*zetab^3/(mu2^2*rhop*zeta^2) - 1/6*zetab^4/(mu2^2*rhop*zeta^3)},
 {"nm", "Psi0b", {"Tp","E","E","E","E"}, -1/3*tau*zetab^5/(mu2^2*rhop*zeta^2)},
 {"nm", "Psi0b", {"Tp","Ep"}, (2/3)*Psi2^2*zeta^6/(mu2^2*rhop*zetab^3) + (4/3)*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) + (2/3)*Psi2^2*zeta^4/(mu2^2*rhop*zetab) - 8/3*Psi2*zeta^4/(mu2^2*zetab^2) - 8/3*Psi2*zeta^3/(mu2^2*zetab) + (4/3)*Psi2*zeta^3/(mu2^2*rhop*zetab^2) + (4/3)*Psi2*zeta^2/(mu2^2*rhop*zetab) + (8/3)*rhop*zeta^2/(mu2^2*zetab) - 8/3*zeta/(mu2^2*zetab) + (2/3)/(mu2^2*rhop*zetab)},
 {"nm", "Psi0b", {"Tp","Ep","E"}, (11/3)*Psi2*tau*zeta^3/(mu2^2*rhop) + (11/3)*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - 22/3*tau*zeta*zetab/mu2^2 + (11/3)*tau*zetab/(mu2^2*rhop)},
 {"nm", "Psi0b", {"Tp","Ep","E","E"}, (5/3)*Psi2*zeta^2*zetab/(mu2^2*rhop) + (5/3)*Psi2*zeta*zetab^2/(mu2^2*rhop) - 10/3*zetab^2/mu2^2 + (5/3)*zetab^2/(mu2^2*rhop*zeta)},
 {"nm", "Psi0b", {"Tp","Ep","E","E","E"}, (1/3)*tau*zetab^4/(mu2^2*rhop*zeta)},
 {"nm", "Psi0b", {"Tp","Tp"}, (4/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (4/3)*Psi2*tau*zeta^2/(mu2^2*rhop) - 8/3*tau*zeta/mu2^2 + (4/3)*tau/(mu2^2*rhop)},
 {"nm", "Psi0b", {"Tp","Tp","E"}, (11/3)*Psi2*zeta^2/(mu2^2*rhop) + (11/3)*Psi2*zeta*zetab/(mu2^2*rhop) - 22/3*zetab/mu2^2 + (11/3)*zetab/(mu2^2*rhop*zeta)},
 {"nm", "Psi0b", {"Tp","Tp","E","E"}, (10/3)*tau*zetab^3/(mu2^2*rhop*zeta)},
 {"nm", "Psi0b", {"Tp","Tp","E","E","E"}, (1/3)*zetab^4/(mu2^2*rhop*zeta^2)},
 {"nm", "X1", {}, -1/3*Lxi^2*zeta^2/(mu2*zetab) - 1/6*Lxi*Psi2*zeta^5/(mu2*zetab^3) + (5/3)*Lxi*Psi2*zeta^4/(mu2*zetab^2) + (1/2)*Lxi*Psi2*zeta^3/(mu2*zetab) - 2*Lxi*Psi2*zeta^2/mu2 + (1/3)*Lxi*zeta^2 + (2/3)*Lxi*rhop*zeta^3/(mu2*zetab^2) - 4*Lxi*rhop*zeta^2/(mu2*zetab) + (4/3)*Lxi*rhop*zeta/mu2 - 5/6*Lxi*zeta^2/(mu2*zetab^2) + (19/6)*Lxi*zeta/(mu2*zetab) - 4/3*Lxi/mu2 - 1/3*Psi2^2*zeta^8/(mu2*zetab^5) - 4/3*Psi2^2*zeta^7/(mu2*zetab^4) - 5/3*Psi2^2*zeta^6/(mu2*zetab^3) - 7/6*Psi2^2*zeta^5/(mu2*zetab^2) - Psi2^2*zeta^4/(mu2*zetab) - 3/2*Psi2^2*zeta^3/mu2 - Psi2^2*zeta^2*zetab/mu2 + (1/6)*Psi2*zeta^5/zetab^2 + (1/12)*Psi2*zeta^4/zetab + (3/4)*Psi2*zeta^3 + (7/6)*Psi2*zeta^2*zetab + (3/2)*Psi2*rhop*zeta^6/(mu2*zetab^4) + (11/3)*Psi2*rhop*zeta^5/(mu2*zetab^3) + (5/2)*Psi2*rhop*zeta^4/(mu2*zetab^2) + Psi2*rhop*zeta^3/(mu2*zetab) - 1/12*Psi2*zeta^5/(mu2*zetab^4) - 7/12*Psi2*zeta^4/(mu2*zetab^3) - 23/12*Psi2*zeta^3/(mu2*zetab^2) - 7/4*Psi2*zeta^2/(mu2*zetab) + (2/3)*Psi2*zeta/mu2 - 1/12*mu2*zeta^2*zetab - 1/2*rhop*zeta^3/zetab + (5/6)*rhop*zeta^2 - 3/2*rhop*zeta*zetab + (1/2)*zeta^2/zetab - 2/3*zeta + (3/4)*zetab - 5/3*rhop^2*zeta^4/(mu2*zetab^3) - 5/3*rhop^2*zeta^3/(mu2*zetab^2) + (1/3)*rhop*zeta^3/(mu2*zetab^3) + (1/3)*rhop*zeta^2/(mu2*zetab^2) + 2*rhop*zeta/(mu2*zetab) + zeta/(mu2*zetab^2) - (3/2)/(mu2*zetab)},
 {"nm", "X1", {"E"}, -4/3*Lxi*tau*zeta^2/mu2 + 2*Psi2*tau*zeta^4/(mu2*zetab) - 1/3*Psi2*tau*zeta^3/mu2 - 10/3*Psi2*tau*zeta^2*zetab/mu2 + (1/2)*tau*zeta^2*zetab - 1/2*tau*zeta*zetab^2 - 16/3*rhop*tau*zeta^2/mu2 - 7/6*tau*zeta^2/(mu2*zetab) + (9/2)*tau*zeta/mu2 - 5/3*tau*zetab/mu2},
 {"nm", "X1", {"E","E"}, -1/2*Psi2*zeta^4/(mu2*zetab) - 1/2*Psi2*zeta^3/mu2 + rhop*zeta^2/mu2 - 1/2*zeta/mu2},
 {"nm", "X1", {"Ep"}, -Lxi*tau*zeta^3/(mu2*zetab) + (7/3)*Lxi*tau*zeta^2/mu2 + (2/3)*Psi2*tau*zeta^6/(mu2*zetab^3) + (4/3)*Psi2*tau*zeta^5/(mu2*zetab^2) + Psi2*tau*zeta^2*zetab/mu2 + (1/3)*tau*zeta^3 - 1/2*tau*zeta^2*zetab - 5/3*rhop*tau*zeta^4/(mu2*zetab^2) - 3*rhop*tau*zeta^3/(mu2*zetab) + (1/6)*tau*zeta^3/(mu2*zetab^2) + (17/6)*tau*zeta^2/(mu2*zetab) - tau*zeta/mu2},
 {"nm", "X1", {"Ep","E"}, -1/3*Lxi*zeta^2/mu2 - Psi2*zeta^5/(mu2*zetab^2) + Psi2*zeta^4/(mu2*zetab) + (5/3)*Psi2*zeta^3/mu2 - 1/3*Psi2*zeta^2*zetab/mu2 + (1/6)*zeta^2*zetab + (8/3)*rhop*zeta^3/(mu2*zetab) - 8/3*rhop*zeta^2/mu2 - 3/2*zeta^2/(mu2*zetab) + (5/2)*zeta/mu2},
 {"nm", "X1", {"Ep","E","E"}, -1/3*tau*zeta^2*zetab/mu2},
 {"nm", "X1", {"Ep","Ep"}, (1/6)*Psi2*zeta^6/(mu2*zetab^3) + (2/3)*Psi2*zeta^5/(mu2*zetab^2) + (1/2)*Psi2*zeta^4/(mu2*zetab) - 1/3*rhop*zeta^4/(mu2*zetab^2) - rhop*zeta^3/(mu2*zetab) + (1/6)*zeta^3/(mu2*zetab^2) + (1/2)*zeta^2/(mu2*zetab)},
 {"nm", "X1", {"Ep","Ep","E"}, -2/3*tau*zeta^3/mu2},
 {"nm", "X1", {"Tp"}, (1/3)*Lxi^2*zeta/(mu2*rhop) + (1/2)*Lxi*Psi2*zeta^4/(mu2*rhop*zetab^2) + (1/3)*Lxi*Psi2*zeta^3/(mu2*rhop*zetab) + (1/2)*Lxi*Psi2*zeta^2/(mu2*rhop) + (1/3)*Lxi*Psi2*zeta*zetab/(mu2*rhop) - 1/6*Lxi*zeta*zetab/rhop - 2/3*Lxi*zeta^2/(mu2*zetab) + (5/3)*Lxi*zeta/mu2 + (2/3)*Lxi*zeta/(mu2*rhop*zetab) - 1/3*Lxi/(mu2*rhop) + (1/2)*Psi2^2*zeta^5/(mu2*rhop*zetab^2) + (5/6)*Psi2^2*zeta^4/(mu2*rhop*zetab) + (5/6)*Psi2^2*zeta^3/(mu2*rhop) + (1/2)*Psi2^2*zeta^2*zetab/(mu2*rhop) - 1/12*Psi2*zeta^4/(rhop*zetab) - 1/6*Psi2*zeta^3/rhop - 1/4*Psi2*zeta^2*zetab/rhop + (1/6)*Psi2*zeta^5/(mu2*zetab^3) + (2/3)*Psi2*zeta^4/(mu2*zetab^2) - 1/6*Psi2*zeta^3/(mu2*zetab) + Psi2*zeta^2/mu2 + Psi2*zeta*zetab/mu2 + (1/6)*Psi2*zeta^4/(mu2*rhop*zetab^3) + (1/6)*Psi2*zeta^3/(mu2*rhop*zetab^2) + (1/2)*Psi2*zeta^2/(mu2*rhop*zetab) + (1/6)*Psi2*zetab/(mu2*rhop) - 1/12*zeta/rhop - 1/12*zetab/rhop - 1/3*rhop*zeta^3/(mu2*zetab^2) - rhop*zeta^2/(mu2*zetab) + zeta/(mu2*zetab) - (1/3)/mu2 + (1/6)*zeta/(mu2*rhop*zetab^2) - (1/6)/(mu2*rhop*zeta)},
 {"nm", "X1", {"Tp","E"}, (2/3)*Lxi*tau*zeta*zetab/(mu2*rhop) + (1/3)*Psi2*tau*zeta^4/(mu2*rhop*zetab) + (1/3)*Psi2*tau*zeta^3/(mu2*rhop) + (2/3)*Psi2*tau*zeta^2*zetab/(mu2*rhop) + (1/3)*Psi2*tau*zeta*zetab^2/(mu2*rhop) - 1/6*tau*zeta*zetab^2/rhop - 1/3*tau*zeta^2/mu2 + (8/3)*tau*zeta*zetab/mu2 + (2/3)*tau*zeta/(mu2*rhop) - 1/3*tau*zetab/(mu2*rhop)},
 {"nm", "X1", {"Tp","E","E"}, (1/6)*Psi2*zeta^3/(mu2*rhop) + (1/6)*Psi2*zeta^2*zetab/(mu2*rhop) - 1/3*zeta*zetab/mu2 + (1/6)*zetab/(mu2*rhop)},
 {"nm", "X1", {"Tp","Ep"}, (1/3)*Psi2*tau*zeta^4/(mu2*rhop*zetab) + (1/3)*Psi2*tau*zeta^3/(mu2*rhop) - 1/3*Psi2*tau*zeta^2*zetab/(mu2*rhop) + (1/6)*tau*zeta^2*zetab/rhop + tau*zeta^3/(mu2*zetab) + (2/3)*tau*zeta^2/mu2 - 1/3*tau*zeta^2/(mu2*rhop*zetab) + (2/3)*tau*zeta/(mu2*rhop)},
 {"nm", "X1", {"Tp","Ep","E"}, -1/3*zeta^2/mu2},
 {"nm", "X1", {"Tp","Ep","Ep"}, -1/6*Psi2*zeta^5/(mu2*rhop*zetab^2) - 1/6*Psi2*zeta^4/(mu2*rhop*zetab) + (1/3)*zeta^3/(mu2*zetab) - 1/6*zeta^2/(mu2*rhop*zetab)},
 {"nm", "X1", {"Tp","Tp"}, -1/3*Lxi*zeta/(mu2*rhop) - 1/6*Psi2*zeta^4/(mu2*rhop*zetab^2) - 1/6*Psi2*zeta^2/(mu2*rhop) - 1/3*Psi2*zeta*zetab/(mu2*rhop) + (1/6)*zeta*zetab/rhop + (1/3)*zeta^2/(mu2*zetab) - 1/3*zeta/mu2 - 1/3*zeta/(mu2*rhop*zetab) + (1/3)/(mu2*rhop)},
 {"nm", "X1", {"Tp","Tp","E"}, -1/3*tau*zeta*zetab/(mu2*rhop)},
 {"nm", "X1", {"Tp","Tp","Ep"}, -1/3*tau*zeta^2/(mu2*rhop)},
 {"nm", "X1b", {}, (1/3)*Lxi*Psi2*zeta^4/(mu2*zetab^2) - 5/3*Lxi*Psi2*zeta^3/(mu2*zetab) - 4/3*Lxi*Psi2*zeta^2/mu2 + (2/3)*Lxi*Psi2*zeta*zetab/mu2 - 2/3*Lxi*rhop*zeta^2/(mu2*zetab) + 4*Lxi*rhop*zeta/mu2 - 4/3*Lxi*rhop*zetab/mu2 + (1/3)*Lxi*zeta/(mu2*zetab) - 2*Lxi/mu2 + (2/3)*Lxi*zetab/(mu2*zeta) - 1/2*Psi2^2*zeta^7/(mu2*zetab^4) + (1/2)*Psi2^2*zeta^6/(mu2*zetab^3) + (13/6)*Psi2^2*zeta^5/(mu2*zetab^2) + (5/6)*Psi2^2*zeta^4/(mu2*zetab) - 1/3*Psi2^2*zeta^3/mu2 - 1/4*Psi2*zeta^4/zetab + (1/4)*Psi2*zeta^3 + (1/3)*Psi2*zeta^2*zetab - 1/6*Psi2*zeta*zetab^2 + 2*Psi2*rhop*zeta^5/(mu2*zetab^3) - 4*Psi2*rhop*zeta^4/(mu2*zetab^2) - 17/3*Psi2*rhop*zeta^3/(mu2*zetab) + (1/3)*Psi2*rhop*zeta^2/mu2 - Psi2*zeta^4/(mu2*zetab^3) - 1/6*Psi2*zeta^3/(mu2*zetab^2) + (17/6)*Psi2*zeta^2/(mu2*zetab) + 2*Psi2*zeta/mu2 + (1/2)*rhop*zeta^2 - rhop*zeta*zetab + (1/3)*rhop*zetab^2 - 1/4*zeta + (1/2)*zetab - 1/6*zetab^2/zeta - 2*rhop^2*zeta^3/(mu2*zetab^2) + 6*rhop^2*zeta^2/(mu2*zetab) + (2/3)*rhop^2*zeta/mu2 + 2*rhop*zeta^2/(mu2*zetab^2) - 5/3*rhop*zeta/(mu2*zetab) - 5*rhop/mu2 - 1/2*zeta/(mu2*zetab^2) - (2/3)/(mu2*zetab) + (7/3)/(mu2*zeta)},
 {"nm", "X1b", {"E"}, (8/3)*Lxi*tau*zeta*zetab/mu2 - 10/3*Lxi*tau*zetab^2/mu2 - 2*Psi2*tau*zeta^4/(mu2*zetab) - 14/3*Psi2*tau*zeta^3/mu2 - 4/3*Psi2*tau*zeta^2*zetab/mu2 + (2/3)*Psi2*tau*zeta*zetab^2/mu2 - 2/3*Psi2*tau*zetab^3/mu2 - 1/2*tau*zeta*zetab^2 + (2/3)*tau*zetab^3 + 4*rhop*tau*zeta^2/mu2 + (10/3)*rhop*tau*zeta*zetab/mu2 - 8*rhop*tau*zetab^2/mu2 + tau*zeta/mu2 - 11*tau*zetab/mu2 + 5*tau*zetab^2/(mu2*zeta)},
 {"nm", "X1b", {"E","E"}, Lxi*zetab^2/mu2 + (13/6)*Psi2*zeta^3/mu2 - 7/6*Psi2*zeta^2*zetab/mu2 - 7/3*Psi2*zeta*zetab^2/mu2 + Psi2*zetab^3/mu2 - 1/6*zetab^3 - 7/3*rhop*zeta*zetab/mu2 + (29/3)*rhop*zetab^2/mu2 - rhop*zetab^3/(mu2*zeta) + (11/3)*zetab/mu2 - 16/3*zetab^2/(mu2*zeta) + (1/2)*zetab^3/(mu2*zeta^2)},
 {"nm", "X1b", {"E","E","E"}, 2*tau*zetab^3/mu2 - 1/3*tau*zetab^4/(mu2*zeta)},
 {"nm", "X1b", {"Ep"}, -1/3*Psi2*tau*zeta^5/(mu2*zetab^2) + Psi2*tau*zeta^3/mu2 + (2/3)*Psi2*tau*zeta^2*zetab/mu2 + (2/3)*rhop*tau*zeta^3/(mu2*zetab) - 2/3*rhop*tau*zeta^2/mu2 - 4/3*rhop*tau*zeta*zetab/mu2 - 1/3*tau*zeta^2/(mu2*zetab) + (1/3)*tau*zeta/mu2 + (2/3)*tau*zetab/mu2},
 {"nm", "X1b", {"Ep","E"}, -1/3*Psi2*zeta^4/(mu2*zetab) - 2*Psi2*zeta^3/mu2 - Psi2*zeta^2*zetab/mu2 + (2/3)*Psi2*zeta*zetab^2/mu2 + (2/3)*rhop*zeta^2/mu2 + (10/3)*rhop*zeta*zetab/mu2 - 4/3*rhop*zetab^2/mu2 - 1/3*zeta/mu2 - 5/3*zetab/mu2 + (2/3)*zetab^2/(mu2*zeta)},
 {"nm", "X1b", {"Ep","E","E"}, tau*zeta*zetab^2/mu2 - 5/3*tau*zetab^3/mu2},
 {"nm", "X1b", {"Ep","E","E","E"}, (1/3)*zetab^3/mu2},
 {"nm", "X1b", {"Tp"}, -1/3*Lxi*Psi2*zeta^3/(mu2*rhop*zetab) + (1/3)*Lxi*Psi2*zeta^2/(mu2*rhop) + (2/3)*Lxi*Psi2*zeta*zetab/(mu2*rhop) + (2/3)*Lxi*zeta/mu2 - 4/3*Lxi*zetab/mu2 - 1/3*Lxi/(mu2*rhop) + (2/3)*Lxi*zetab/(mu2*rhop*zeta) - 1/2*Psi2^2*zeta^6/(mu2*rhop*zetab^3) + (1/6)*Psi2^2*zeta^5/(mu2*rhop*zetab^2) + (7/6)*Psi2^2*zeta^4/(mu2*rhop*zetab) + (5/6)*Psi2^2*zeta^3/(mu2*rhop) + (1/3)*Psi2^2*zeta^2*zetab/(mu2*rhop) + 2*Psi2*zeta^4/(mu2*zetab^2) - 1/3*Psi2*zeta^3/(mu2*zetab) - 1/3*Psi2*zeta^2/mu2 - 2/3*Psi2*zeta^3/(mu2*rhop*zetab^2) + (2/3)*Psi2*zeta^2/(mu2*rhop*zetab) + Psi2*zeta/(mu2*rhop) + (2/3)*Psi2*zetab/(mu2*rhop) - 2*rhop*zeta^2/(mu2*zetab) - 4/3*rhop*zetab/mu2 + (4/3)*zeta/(mu2*zetab) - (1/3)/mu2 - (1/6)/(mu2*rhop*zetab) + (1/6)/(mu2*rhop*zeta) + (1/3)*zetab/(mu2*rhop*zeta^2)},
 {"nm", "X1b", {"Tp","E"}, -4/3*Lxi*tau*zetab^2/(mu2*rhop) + (2/3)*Lxi*tau*zetab^3/(mu2*rhop*zeta) - 5/3*Psi2*tau*zeta^3/(mu2*rhop) - 1/3*Psi2*tau*zeta^2*zetab/(mu2*rhop) + (2/3)*Psi2*tau*zetab^3/(mu2*rhop) - 2/3*tau*zeta*zetab/mu2 + (4/3)*tau*zetab^3/(mu2*zeta) - tau*zetab/(mu2*rhop) + (1/3)*tau*zetab^2/(mu2*rhop*zeta) + (1/3)*tau*zetab^3/(mu2*rhop*zeta^2)},
 {"nm", "X1b", {"Tp","E","E"}, -1/3*Lxi*zetab^3/(mu2*rhop*zeta) - 5/6*Psi2*zeta^2*zetab/(mu2*rhop) - 2/3*Psi2*zeta*zetab^2/(mu2*rhop) - 1/6*Psi2*zetab^3/(mu2*rhop) - 1/3*zetab^2/mu2 - 4/3*zetab^3/(mu2*zeta) - 5/6*zetab^2/(mu2*rhop*zeta) + (1/6)*zetab^3/(mu2*rhop*zeta^2)},
 {"nm", "X1b", {"Tp","E","E","E"}, -1/3*tau*zetab^4/(mu2*rhop*zeta)},
 {"nm", "X1b", {"Tp","Ep"}, (1/3)*Psi2*tau*zeta^4/(mu2*rhop*zetab) - 1/3*Psi2*tau*zeta^3/(mu2*rhop) - 2/3*Psi2*tau*zeta^2*zetab/(mu2*rhop) - 2/3*tau*zeta^2/mu2 + (4/3)*tau*zeta*zetab/mu2 + (1/3)*tau*zeta/(mu2*rhop) - 2/3*tau*zetab/(mu2*rhop)},
 {"nm", "X1b", {"Tp","Ep","E"}, (2/3)*Psi2*zeta^3/(mu2*rhop) + (1/3)*Psi2*zeta^2*zetab/(mu2*rhop) - 1/3*Psi2*zeta*zetab^2/(mu2*rhop) - 4/3*zeta*zetab/mu2 + (2/3)*zetab^2/mu2 + (2/3)*zetab/(mu2*rhop) - 1/3*zetab^2/(mu2*rhop*zeta)},
 {"nm", "X1b", {"Tp","Ep","E","E"}, (1/3)*tau*zetab^3/(mu2*rhop)},
 {"nm", "X1b", {"Tp","Tp"}, (1/3)*Psi2*zeta^3/(mu2*rhop*zetab) - 1/3*Psi2*zeta^2/(mu2*rhop) - 2/3*Psi2*zeta*zetab/(mu2*rhop) - 2/3*zeta/mu2 + (4/3)*zetab/mu2 + (1/3)/(mu2*rhop) - 2/3*zetab/(mu2*rhop*zeta)},
 {"nm", "X1b", {"Tp","Tp","E"}, (4/3)*tau*zetab^2/(mu2*rhop) - 2/3*tau*zetab^3/(mu2*rhop*zeta)},
 {"nm", "X1b", {"Tp","Tp","E","E"}, (1/3)*zetab^3/(mu2*rhop*zeta)},
 {"nm", "hll", {}, (1/2)*Lxi*tau*zeta^2 + (5/4)*Lxi*tau*zeta*zetab + Psi2*tau*zeta^5/zetab^2 + (1/2)*Psi2*tau*zeta^4/zetab + (1/2)*Psi2*tau*zeta^2*zetab + (1/2)*Psi2*tau*zeta*zetab^2 - 1/8*mu2*tau*zeta^2*zetab - 3/8*mu2*tau*zeta*zetab^2 - rhop*tau*zeta^3/zetab + 2*rhop*tau*zeta^2 + 2*rhop*tau*zeta*zetab - rhop*tau*zetab^2 + (5/4)*tau*zeta^2/zetab + (1/4)*tau*zeta - 2*tau*zetab + (1/2)*tau*zetab^2/zeta},
 {"nm", "hll", {"E"}, -1/2*Lxi*zeta*zetab + (5/8)*Psi2*zeta^4/zetab + 2*Psi2*zeta^3 + (3/8)*Psi2*zeta^2*zetab - 5/4*Psi2*zeta*zetab^2 + (1/8)*mu2*zeta*zetab^2 - 5/4*rhop*zeta^2 - 15/4*rhop*zeta*zetab + 2*rhop*zetab^2 + (1/8)*zeta + (19/8)*zetab - zetab^2/zeta},
 {"nm", "hll", {"E","E"}, -tau*zeta*zetab^2 + (1/2)*tau*zetab^3},
 {"nm", "hll", {"Ep"}, (1/4)*Psi2*zeta^5/zetab^2 - 3/4*Psi2*zeta^3 - 1/2*Psi2*zeta^2*zetab - 1/2*rhop*zeta^3/zetab + (1/2)*rhop*zeta^2 + rhop*zeta*zetab + (1/4)*zeta^2/zetab - 1/4*zeta - 1/2*zetab},
 {"nm", "hll", {"Ep","E"}, (1/4)*tau*zeta^2*zetab + (5/4)*tau*zeta*zetab^2},
 {"nm", "hll", {"Ep","E","E"}, -1/4*zeta*zetab^2},
 {"nm", "hll", {"Tp"}, -1/2*Lxi*tau*zetab^2/rhop - 1/2*Psi2*tau*zeta^3/rhop - 1/2*Psi2*tau*zeta^2*zetab/rhop - 1/2*Psi2*tau*zeta*zetab^2/rhop - 1/2*tau*zeta^2 - tau*zeta*zetab - 1/2*tau*zetab^2 - 1/4*tau*zetab/rhop - 1/4*tau*zetab^2/(rhop*zeta)},
 {"nm", "hll", {"Tp","E"}, (1/4)*Lxi*zetab^2/rhop + (1/8)*Psi2*zeta^3/rhop + (1/8)*Psi2*zeta*zetab^2/rhop + (3/4)*zeta*zetab + (3/4)*zetab^2 + (1/8)*zetab/rhop - 1/8*zetab^2/(rhop*zeta)},
 {"nm", "hll", {"Tp","E","E"}, (1/4)*tau*zetab^3/rhop},
 {"nm", "hll", {"Tp","Ep"}, (1/4)*Psi2*zeta^3/rhop + (1/4)*Psi2*zeta^2*zetab/rhop - 1/2*zeta*zetab + (1/4)*zetab/rhop},
 {"nm", "hll", {"Tp","Ep","E"}, -1/4*tau*zeta*zetab^2/rhop},
 {"nm", "hll", {"Tp","Tp"}, (1/2)*tau*zetab^2/rhop},
 {"nm", "hll", {"Tp","Tp","E"}, -1/4*zetab^2/rhop},
 {"nn", "Psi0", {}, -34/3*Lxi^2*Psi2*zeta^4/(mu2^2*zetab^2) - 10/3*Lxi^2*Psi2*zeta^3/(mu2^2*zetab) + 8*Lxi^2*Psi2*zeta^2/mu2^2 + (68/3)*Lxi^2*rhop*zeta^2/(mu2^2*zetab) - 16*Lxi^2*rhop*zeta/mu2^2 - 34/3*Lxi^2*zeta/(mu2^2*zetab) + 8*Lxi^2/mu2^2 + (5/3)*Lxi*Psi2^2*zeta^5/(mu2^2*zetab^2) - 35/3*Lxi*Psi2^2*zeta^4/(mu2^2*zetab) - 40/3*Lxi*Psi2^2*zeta^3/mu2^2 - 2*Lxi*Psi2*zeta^5/(mu2*zetab^2) + (20/3)*Lxi*Psi2*zeta^4/(mu2*zetab) + (14/3)*Lxi*Psi2*zeta^3/mu2 - 4*Lxi*Psi2*zeta^2*zetab/mu2 + (10/3)*Lxi*Psi2*rhop*zeta^3/(mu2^2*zetab) + (100/3)*Lxi*Psi2*rhop*zeta^2/mu2^2 + (43/2)*Lxi*Psi2*zeta^3/(mu2^2*zetab^2) + (32/3)*Lxi*Psi2*zeta^2/(mu2^2*zetab) - 155/6*Lxi*Psi2*zeta/mu2^2 + 4*Lxi*rhop*zeta^3/(mu2*zetab) - 52/3*Lxi*rhop*zeta^2/mu2 + 8*Lxi*rhop*zeta*zetab/mu2 - 2*Lxi*zeta^2/(mu2*zetab) + (26/3)*Lxi*zeta/mu2 - 4*Lxi*zetab/mu2 - 40/3*Lxi*rhop^2*zeta/mu2^2 - 43*Lxi*rhop*zeta/(mu2^2*zetab) + (95/3)*Lxi*rhop/mu2^2 + (43/2)*Lxi/(mu2^2*zetab) - 25/2*Lxi/(mu2^2*zeta) + 2*Psi2^3*zeta^6/(mu2^2*zetab^2) + 2*Psi2^3*zeta^5/(mu2^2*zetab) + 2*Psi2^3*zeta^4/mu2^2 + 2*Psi2^3*zeta^3*zetab/mu2^2 - 3/2*Psi2^2*zeta^6/(mu2*zetab^2) - 11/3*Psi2^2*zeta^5/(mu2*zetab) - 13/6*Psi2^2*zeta^4/mu2 - 4*Psi2^2*rhop*zeta^4/(mu2^2*zetab) - 4*Psi2^2*rhop*zeta^2*zetab/mu2^2 - 8/3*Psi2^2*zeta^4/(mu2^2*zetab^2) - 2/3*Psi2^2*zeta^3/(mu2^2*zetab) + 2*Psi2^2*zeta*zetab/mu2^2 + (2/3)*Psi2*zeta^5/zetab - 2/3*Psi2*zeta^3*zetab + (16/3)*Psi2*rhop*zeta^4/(mu2*zetab) + (10/3)*Psi2*rhop*zeta^3/mu2 - 10/3*Psi2*rhop*zeta^2*zetab/mu2 + (9/4)*Psi2*zeta^4/(mu2*zetab^2) - 19/4*Psi2*zeta^3/(mu2*zetab) - 77/12*Psi2*zeta^2/mu2 + (5/4)*Psi2*zeta*zetab/mu2 + (16/3)*Psi2*rhop*zeta^2/(mu2^2*zetab) - 8/3*Psi2*zeta/(mu2^2*zetab) - 4/3*rhop*zeta^3 + (4/3)*rhop*zeta^2*zetab + (2/3)*zeta^2 - 2/3*zeta*zetab - 14/3*rhop^2*zeta^2/mu2 + (20/3)*rhop^2*zeta*zetab/mu2 - 9/2*rhop*zeta^2/(mu2*zetab) + (40/3)*rhop*zeta/mu2 - 35/6*rhop*zetab/mu2 + (9/4)*zeta/(mu2*zetab) - (11/2)/mu2 + (5/4)*zetab/(mu2*zeta)},
 {"nn", "Psi0", {"E"}, -32/3*Lxi*Psi2*tau*zeta^5/(mu2^2*zetab^2) - 28*Lxi*Psi2*tau*zeta^4/(mu2^2*zetab) + (44/3)*Lxi*Psi2*tau*zeta^3/mu2^2 + 32*Lxi*Psi2*tau*zeta^2*zetab/mu2^2 + (64/3)*Lxi*rhop*tau*zeta^3/(mu2^2*zetab) + (104/3)*Lxi*rhop*tau*zeta^2/mu2^2 - 64*Lxi*rhop*tau*zeta*zetab/mu2^2 - 32/3*Lxi*tau*zeta^2/(mu2^2*zetab) - 52/3*Lxi*tau*zeta/mu2^2 + 32*Lxi*tau*zetab/mu2^2 + (10/3)*Psi2^2*tau*zeta^6/(mu2^2*zetab^2) + (50/3)*Psi2^2*tau*zeta^5/(mu2^2*zetab) - 20/3*Psi2^2*tau*zeta^4/mu2^2 - 20*Psi2^2*tau*zeta^3*zetab/mu2^2 + (35/3)*Psi2*tau*zeta^4/mu2 + (17/3)*Psi2*tau*zeta^3*zetab/mu2 - 6*Psi2*tau*zeta^2*zetab^2/mu2 - 14*Psi2*rhop*tau*zeta^5/(mu2^2*zetab^2) - 22/3*Psi2*rhop*tau*zeta^4/(mu2^2*zetab) - 20/3*Psi2*rhop*tau*zeta^3/mu2^2 + (140/3)*Psi2*rhop*tau*zeta^2*zetab/mu2^2 + (37/6)*Psi2*tau*zeta^4/(mu2^2*zetab^2) + (81/2)*Psi2*tau*zeta^3/(mu2^2*zetab) + (191/6)*Psi2*tau*zeta^2/mu2^2 - 65/2*Psi2*tau*zeta*zetab/mu2^2 - 70/3*rhop*tau*zeta^2*zetab/mu2 + 12*rhop*tau*zeta*zetab^2/mu2 + (35/3)*tau*zeta*zetab/mu2 - 6*tau*zetab^2/mu2 + 28*rhop^2*tau*zeta^3/(mu2^2*zetab) - 80/3*rhop^2*tau*zeta^2/mu2^2 - 40/3*rhop^2*tau*zeta*zetab/mu2^2 - 79/3*rhop*tau*zeta^2/(mu2^2*zetab) - 146/3*rhop*tau*zeta/mu2^2 + (95/3)*rhop*tau*zetab/mu2^2 + (37/6)*tau*zeta/(mu2^2*zetab) + 31*tau/mu2^2 - 25/2*tau*zetab/(mu2^2*zeta)},
 {"nn", "Psi0", {"E","E"}, -16/3*Psi2^2*zeta^7/(mu2^2*zetab^3) - 32/3*Psi2^2*zeta^6/(mu2^2*zetab^2) + (20/3)*Psi2^2*zeta^5/(mu2^2*zetab) + 24*Psi2^2*zeta^4/mu2^2 + 12*Psi2^2*zeta^3*zetab/mu2^2 + (64/3)*Psi2*rhop*zeta^5/(mu2^2*zetab^2) + (64/3)*Psi2*rhop*zeta^4/(mu2^2*zetab) - 48*Psi2*rhop*zeta^3/mu2^2 - 48*Psi2*rhop*zeta^2*zetab/mu2^2 - 32/3*Psi2*zeta^4/(mu2^2*zetab^2) - 32/3*Psi2*zeta^3/(mu2^2*zetab) + 24*Psi2*zeta^2/mu2^2 + 24*Psi2*zeta*zetab/mu2^2 - 64/3*rhop^2*zeta^3/(mu2^2*zetab) + 48*rhop^2*zeta*zetab/mu2^2 + (64/3)*rhop*zeta^2/(mu2^2*zetab) - 48*rhop*zetab/mu2^2 - 16/3*zeta/(mu2^2*zetab) + 12*zetab/(mu2^2*zeta)},
 {"nn", "Psi0", {"Ep"}, -2*Lxi^2*tau*zeta^4/(mu2^2*zetab^2) + 24*Lxi^2*tau*zeta^3/(mu2^2*zetab) - 64/3*Lxi^2*tau*zeta^2/mu2^2 + 11*Lxi*Psi2*tau*zeta^5/(mu2^2*zetab^2) + 54*Lxi*Psi2*tau*zeta^4/(mu2^2*zetab) + (119/3)*Lxi*Psi2*tau*zeta^3/mu2^2 - 64/3*Lxi*Psi2*tau*zeta^2*zetab/mu2^2 + 2*Lxi*tau*zeta^4/(mu2*zetab) - 40/3*Lxi*tau*zeta^3/mu2 + (16/3)*Lxi*tau*zeta^2*zetab/mu2 + (38/3)*Lxi*rhop*tau*zeta^3/(mu2^2*zetab) - 238/3*Lxi*rhop*tau*zeta^2/mu2^2 + (32/3)*Lxi*rhop*tau*zeta*zetab/mu2^2 + (1/3)*Lxi*tau*zeta^3/(mu2^2*zetab^2) - 98/3*Lxi*tau*zeta^2/(mu2^2*zetab) + 67*Lxi*tau*zeta/mu2^2 - 16*Lxi*tau*zetab/mu2^2 + (4/3)*Psi2^2*tau*zeta^6/(mu2^2*zetab^2) - 4/3*Psi2^2*tau*zeta^5/(mu2^2*zetab) - 6*Psi2^2*tau*zeta^4/mu2^2 - 12*Psi2^2*tau*zeta^3*zetab/mu2^2 + Psi2*tau*zeta^5/(mu2*zetab) - 31/6*Psi2*tau*zeta^4/mu2 - 53/6*Psi2*tau*zeta^3*zetab/mu2 + 4*Psi2*rhop*tau*zeta^4/(mu2^2*zetab) - 4*Psi2*rhop*tau*zeta^3/mu2^2 + 8*Psi2*rhop*tau*zeta^2*zetab/mu2^2 - 11/3*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 25/3*Psi2*tau*zeta^3/(mu2^2*zetab) - 22/3*Psi2*tau*zeta^2/mu2^2 - 8*Psi2*tau*zeta*zetab/mu2^2 - 1/2*tau*zeta^4 + (4/3)*tau*zeta^3*zetab - 22/3*rhop*tau*zeta^3/mu2 + (55/3)*rhop*tau*zeta^2*zetab/mu2 - 2*tau*zeta^3/(mu2*zetab) + (65/6)*tau*zeta^2/mu2 - 19/2*tau*zeta*zetab/mu2 - 20/3*rhop*tau*zeta^2/(mu2^2*zetab) + (16/3)*rhop*tau*zeta/mu2^2 + (2/3)*tau*zeta^2/(mu2^2*zetab^2) + 2*tau*zeta/(mu2^2*zetab) - 8*tau/mu2^2},
 {"nn", "Psi0", {"Ep","E"}, 32*Lxi*Psi2*zeta^5/(mu2^2*zetab^2) - 88/3*Lxi*Psi2*zeta^4/(mu2^2*zetab) - 160/3*Lxi*Psi2*zeta^3/mu2^2 + 8*Lxi*Psi2*zeta^2*zetab/mu2^2 - 64*Lxi*rhop*zeta^3/(mu2^2*zetab) + (368/3)*Lxi*rhop*zeta^2/mu2^2 - 16*Lxi*rhop*zeta*zetab/mu2^2 + 32*Lxi*zeta^2/(mu2^2*zetab) - 184/3*Lxi*zeta/mu2^2 + 8*Lxi*zetab/mu2^2 + (73/3)*Psi2^2*zeta^6/(mu2^2*zetab^2) + (148/3)*Psi2^2*zeta^5/(mu2^2*zetab) + (35/3)*Psi2^2*zeta^4/mu2^2 - 40/3*Psi2^2*zeta^3*zetab/mu2^2 + (1/2)*Psi2*zeta^6/(mu2*zetab^2) - 61/6*Psi2*zeta^5/(mu2*zetab) - 2*Psi2*zeta^4/mu2 + (26/3)*Psi2*zeta^3*zetab/mu2 - 296/3*Psi2*rhop*zeta^4/(mu2^2*zetab) - 280/3*Psi2*rhop*zeta^3/mu2^2 + (100/3)*Psi2*rhop*zeta^2*zetab/mu2^2 - 199/6*Psi2*zeta^4/(mu2^2*zetab^2) + (229/6)*Psi2*zeta^3/(mu2^2*zetab) + (119/2)*Psi2*zeta^2/mu2^2 - 155/6*Psi2*zeta*zetab/mu2^2 - rhop*zeta^4/(mu2*zetab) + (64/3)*rhop*zeta^3/mu2 - 52/3*rhop*zeta^2*zetab/mu2 + (1/2)*zeta^3/(mu2*zetab) - 32/3*zeta^2/mu2 + (26/3)*zeta*zetab/mu2 + 100*rhop^2*zeta^2/mu2^2 - 40/3*rhop^2*zeta*zetab/mu2^2 + (199/3)*rhop*zeta^2/(mu2^2*zetab) - 144*rhop*zeta/mu2^2 + (95/3)*rhop*zetab/mu2^2 - 199/6*zeta/(mu2^2*zetab) + 47/mu2^2 - 25/2*zetab/(mu2^2*zeta)},
 {"nn", "Psi0", {"Ep","E","E"}, Psi2*tau*zeta^6/(mu2^2*zetab^2) + 17*Psi2*tau*zeta^5/(mu2^2*zetab) - 122/3*Psi2*tau*zeta^4/mu2^2 - 134/3*Psi2*tau*zeta^3*zetab/mu2^2 + 12*Psi2*tau*zeta^2*zetab^2/mu2^2 - 2*rhop*tau*zeta^4/(mu2^2*zetab) - 32*rhop*tau*zeta^3/mu2^2 + (340/3)*rhop*tau*zeta^2*zetab/mu2^2 - 24*rhop*tau*zeta*zetab^2/mu2^2 + tau*zeta^3/(mu2^2*zetab) + 16*tau*zeta^2/mu2^2 - 170/3*tau*zeta*zetab/mu2^2 + 12*tau*zetab^2/mu2^2},
 {"nn", "Psi0", {"Ep","Ep"}, -3*Lxi^2*zeta^4/(mu2^2*zetab^2) + 4*Lxi^2*zeta^3/(mu2^2*zetab) - 32/3*Lxi*Psi2*zeta^6/(mu2^2*zetab^3) - 80/3*Lxi*Psi2*zeta^5/(mu2^2*zetab^2) + (56/3)*Lxi*Psi2*zeta^3/mu2^2 + 2*Lxi*zeta^4/(mu2*zetab) - 2/3*Lxi*zeta^3/mu2 - 2*Lxi*rhop*zeta^5/(mu2^2*zetab^3) + 12*Lxi*rhop*zeta^4/(mu2^2*zetab^2) + 38*Lxi*rhop*zeta^3/(mu2^2*zetab) - 64/3*Lxi*rhop*zeta^2/mu2^2 + Lxi*zeta^4/(mu2^2*zetab^3) - 9/2*Lxi*zeta^3/(mu2^2*zetab^2) - 43/2*Lxi*zeta^2/(mu2^2*zetab) + 16*Lxi*zeta/mu2^2 - 8/3*Psi2^2*zeta^7/(mu2^2*zetab^3) - 10/3*Psi2^2*zeta^6/(mu2^2*zetab^2) + 4*Psi2^2*zeta^5/(mu2^2*zetab) + 6*Psi2^2*zeta^4/mu2^2 + 3*Psi2*zeta^6/(mu2*zetab^2) + 10*Psi2*zeta^5/(mu2*zetab) + (23/3)*Psi2*zeta^4/mu2 - 2/3*Psi2*rhop*zeta^6/(mu2^2*zetab^3) + 2*Psi2*rhop*zeta^5/(mu2^2*zetab^2) + (8/3)*Psi2*rhop*zeta^4/(mu2^2*zetab) - 8*Psi2*rhop*zeta^3/mu2^2 + (17/3)*Psi2*zeta^5/(mu2^2*zetab^3) + (34/3)*Psi2*zeta^4/(mu2^2*zetab^2) + (23/3)*Psi2*zeta^3/(mu2^2*zetab) + (16/3)*Psi2*zeta^2/mu2^2 - 1/4*zeta^4 + rhop*zeta^5/(mu2*zetab^2) - 4/3*rhop*zeta^4/(mu2*zetab) - 37/3*rhop*zeta^3/mu2 - 1/4*zeta^4/(mu2*zetab^2) + (2/3)*zeta^3/(mu2*zetab) + (85/12)*zeta^2/mu2 + (4/3)*rhop*zeta^4/(mu2^2*zetab^3) - 8/3*rhop*zeta^3/(mu2^2*zetab^2) - 32/3*rhop*zeta^2/(mu2^2*zetab) - 2/3*zeta^3/(mu2^2*zetab^3) + (10/3)*zeta^2/(mu2^2*zetab^2) + 8*zeta/(mu2^2*zetab)},
 {"nn", "Psi0", {"Ep","Ep","E"}, -10*Lxi*tau*zeta^4/(mu2^2*zetab) + (116/3)*Lxi*tau*zeta^3/mu2^2 - 32/3*Lxi*tau*zeta^2*zetab/mu2^2 - 8*Psi2*tau*zeta^6/(mu2^2*zetab^2) - 56/3*Psi2*tau*zeta^5/(mu2^2*zetab) + 25*Psi2*tau*zeta^4/mu2^2 + (115/3)*Psi2*tau*zeta^3*zetab/mu2^2 + (7/2)*tau*zeta^4/mu2 - 20/3*tau*zeta^3*zetab/mu2 + (50/3)*rhop*tau*zeta^4/(mu2^2*zetab) + (166/3)*rhop*tau*zeta^3/mu2^2 - 110/3*rhop*tau*zeta^2*zetab/mu2^2 + (1/2)*tau*zeta^4/(mu2^2*zetab^2) + (4/3)*tau*zeta^3/(mu2^2*zetab) - 65/2*tau*zeta^2/mu2^2 + 35*tau*zeta*zetab/mu2^2},
 {"nn", "Psi0", {"Ep","Ep","E","E"}, -3*Psi2*zeta^6/(mu2^2*zetab^2) + (55/3)*Psi2*zeta^5/(mu2^2*zetab) + 10*Psi2*zeta^4/mu2^2 - 34/3*Psi2*zeta^3*zetab/mu2^2 + 6*rhop*zeta^4/(mu2^2*zetab) - 128/3*rhop*zeta^3/mu2^2 + (68/3)*rhop*zeta^2*zetab/mu2^2 - 3*zeta^3/(mu2^2*zetab) + (64/3)*zeta^2/mu2^2 - 34/3*zeta*zetab/mu2^2},
 {"nn", "Psi0", {"Ep","Ep","Ep"}, 3*Lxi*tau*zeta^5/(mu2^2*zetab^2) + (5/3)*Lxi*tau*zeta^4/(mu2^2*zetab) - 16/3*Lxi*tau*zeta^3/mu2^2 + Psi2*tau*zeta^6/(mu2^2*zetab^2) + (1/3)*Psi2*tau*zeta^5/(mu2^2*zetab) - 4/3*Psi2*tau*zeta^4/mu2^2 - 4/3*tau*zeta^5/(mu2*zetab) - 13/6*tau*zeta^4/mu2 - 2*tau*zeta^4/(mu2^2*zetab^2) - 8/3*tau*zeta^3/(mu2^2*zetab)},
 {"nn", "Psi0", {"Ep","Ep","Ep","E"}, -8/3*Lxi*zeta^4/(mu2^2*zetab) + (4/3)*Lxi*zeta^3/mu2^2 + (4/3)*Psi2*zeta^7/(mu2^2*zetab^3) - 10/3*Psi2*zeta^6/(mu2^2*zetab^2) - 16*Psi2*zeta^5/(mu2^2*zetab) - 34/3*Psi2*zeta^4/mu2^2 + (2/3)*zeta^4/mu2 - 14/3*rhop*zeta^5/(mu2^2*zetab^2) + (4/3)*rhop*zeta^4/(mu2^2*zetab) + (50/3)*rhop*zeta^3/mu2^2 + (11/6)*zeta^4/(mu2^2*zetab^2) - 2*zeta^3/(mu2^2*zetab) - 65/6*zeta^2/mu2^2},
 {"nn", "Psi0", {"Ep","Ep","Ep","E","E"}, -11/3*tau*zeta^4/mu2^2 + (16/3)*tau*zeta^3*zetab/mu2^2},
 {"nn", "Psi0", {"Ep","Ep","Ep","Ep","E"}, (4/3)*tau*zeta^5/(mu2^2*zetab) + (5/3)*tau*zeta^4/mu2^2},
 {"nn", "Psi0", {"Ep","Ep","Ep","Ep","E","E"}, -1/3*zeta^4/mu2^2},
 {"nn", "Psi0", {"Tp"}, -16/3*Lxi^2*Psi2*zeta^4/(mu2^2*rhop*zetab^2) + (34/3)*Lxi^2*Psi2*zeta^3/(mu2^2*rhop*zetab) + (26/3)*Lxi^2*Psi2*zeta^2/(mu2^2*rhop) - 8*Lxi^2*Psi2*zeta*zetab/(mu2^2*rhop) + (32/3)*Lxi^2*zeta^2/(mu2^2*zetab) - 100/3*Lxi^2*zeta/mu2^2 + 16*Lxi^2*zetab/mu2^2 - 16/3*Lxi^2*zeta/(mu2^2*rhop*zetab) + (50/3)*Lxi^2/(mu2^2*rhop) - 8*Lxi^2*zetab/(mu2^2*rhop*zeta) - Lxi*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) + 11*Lxi*Psi2^2*zeta^4/(mu2^2*rhop*zetab) + 6*Lxi*Psi2^2*zeta^3/(mu2^2*rhop) - 6*Lxi*Psi2^2*zeta^2*zetab/(mu2^2*rhop) + 2*Lxi*Psi2*zeta^4/(mu2*rhop*zetab) - Lxi*Psi2*zeta^3/(mu2*rhop) - 3*Lxi*Psi2*zeta^2*zetab/(mu2*rhop) + (50/3)*Lxi*Psi2*zeta^3/(mu2^2*zetab) - 44/3*Lxi*Psi2*zeta^2/mu2^2 + (20/3)*Lxi*Psi2*zeta*zetab/mu2^2 + (37/6)*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab^2) + (8/3)*Lxi*Psi2*zeta^2/(mu2^2*rhop*zetab) + (15/2)*Lxi*Psi2*zeta/(mu2^2*rhop) - 8*Lxi*Psi2*zetab/(mu2^2*rhop) - 4*Lxi*zeta^2/mu2 + 6*Lxi*zeta*zetab/mu2 + 2*Lxi*zeta/(mu2*rhop) - 3*Lxi*zetab/(mu2*rhop) - 88/3*Lxi*rhop*zeta/mu2^2 + (32/3)*Lxi*rhop*zetab/mu2^2 - 37/3*Lxi*zeta/(mu2^2*zetab) + (59/3)*Lxi/mu2^2 - 4/3*Lxi*zetab/(mu2^2*zeta) + (37/6)*Lxi/(mu2^2*rhop*zetab) - 5/2*Lxi/(mu2^2*rhop*zeta) - 2*Lxi*zetab/(mu2^2*rhop*zeta^2) - 2/3*Psi2^3*zeta^6/(mu2^2*rhop*zetab^2) - 2/3*Psi2^3*zeta^5/(mu2^2*rhop*zetab) - 2*Psi2^3*zeta^4/(mu2^2*rhop) - 2*Psi2^3*zeta^3*zetab/(mu2^2*rhop) + (1/2)*Psi2^2*zeta^5/(mu2*rhop*zetab) - 1/2*Psi2^2*zeta^4/(mu2*rhop) - Psi2^2*zeta^3*zetab/(mu2*rhop) + (4/3)*Psi2^2*zeta^4/(mu2^2*zetab) - 4*Psi2^2*zeta^3/mu2^2 + Psi2^2*zeta^4/(mu2^2*rhop*zetab^2) - 5/3*Psi2^2*zeta^3/(mu2^2*rhop*zetab) - 3*Psi2^2*zeta^2/(mu2^2*rhop) - 3*Psi2^2*zeta*zetab/(mu2^2*rhop) - Psi2*zeta^3/mu2 + 2*Psi2*zeta^2*zetab/mu2 - 3/4*Psi2*zeta^3/(mu2*rhop*zetab) - Psi2*zeta^2/(mu2*rhop) - 7/4*Psi2*zeta*zetab/(mu2*rhop) + 8*Psi2*rhop*zeta*zetab/mu2^2 - 14/3*Psi2*zeta^2/(mu2^2*zetab) + (4/3)*Psi2*zeta/mu2^2 - 2*Psi2*zetab/mu2^2 - Psi2*zeta^2/(mu2^2*rhop*zetab^2) - Psi2*zeta/(mu2^2*rhop*zetab) - 3*Psi2/(mu2^2*rhop) - Psi2*zetab/(mu2^2*rhop*zeta) + (3/2)*zeta/mu2 + (3/2)*zetab/mu2 - (3/4)/(mu2*rhop) - 3/4*zetab/(mu2*rhop*zeta) + (16/3)*rhop/mu2^2 + 2/(mu2^2*zetab) - (2/3)/(mu2^2*zeta) - 1/(mu2^2*rhop*zeta*zetab) - 1/(mu2^2*rhop*zeta^2)},
 {"nn", "Psi0", {"Tp","E"}, -32/3*Lxi*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) + (86/3)*Lxi*Psi2*tau*zeta^3/(mu2^2*rhop) + (58/3)*Lxi*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - 20*Lxi*Psi2*tau*zeta*zetab^2/(mu2^2*rhop) + (64/3)*Lxi*tau*zeta^2/mu2^2 - 236/3*Lxi*tau*zeta*zetab/mu2^2 + 40*Lxi*tau*zetab^2/mu2^2 - 32/3*Lxi*tau*zeta/(mu2^2*rhop) + (118/3)*Lxi*tau*zetab/(mu2^2*rhop) - 20*Lxi*tau*zetab^2/(mu2^2*rhop*zeta) + (10/3)*Psi2^2*tau*zeta^5/(mu2^2*rhop*zetab) + 20*Psi2^2*tau*zeta^4/(mu2^2*rhop) + 10*Psi2^2*tau*zeta^3*zetab/(mu2^2*rhop) - 20/3*Psi2^2*tau*zeta^2*zetab^2/(mu2^2*rhop) + 2*Psi2*tau*zeta^4/(mu2*rhop) - Psi2*tau*zeta^3*zetab/(mu2*rhop) - 3*Psi2*tau*zeta^2*zetab^2/(mu2*rhop) - 14*Psi2*tau*zeta^4/(mu2^2*zetab) - 22/3*Psi2*tau*zeta^3/mu2^2 - 80/3*Psi2*tau*zeta^2*zetab/mu2^2 + (20/3)*Psi2*tau*zeta*zetab^2/mu2^2 + (37/6)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (13/2)*Psi2*tau*zeta^2/(mu2^2*rhop) + (67/6)*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 55/6*Psi2*tau*zetab^2/(mu2^2*rhop) - 4*tau*zeta^2*zetab/mu2 + 6*tau*zeta*zetab^2/mu2 + 2*tau*zeta*zetab/(mu2*rhop) - 3*tau*zetab^2/(mu2*rhop) + 28*rhop*tau*zeta^2/mu2^2 - 80/3*rhop*tau*zeta*zetab/mu2^2 + (40/3)*rhop*tau*zetab^2/mu2^2 - 79/3*tau*zeta/mu2^2 + (58/3)*tau*zetab/mu2^2 - 5/3*tau*zetab^2/(mu2^2*zeta) + (37/6)*tau/(mu2^2*rhop) - 3*tau*zetab/(mu2^2*rhop*zeta) - 5/2*tau*zetab^2/(mu2^2*rhop*zeta^2)},
 {"nn", "Psi0", {"Tp","E","E"}, -8/3*Psi2^2*zeta^6/(mu2^2*rhop*zetab^2) + 6*Psi2^2*zeta^5/(mu2^2*rhop*zetab) + 14*Psi2^2*zeta^4/(mu2^2*rhop) - 2/3*Psi2^2*zeta^3*zetab/(mu2^2*rhop) - 6*Psi2^2*zeta^2*zetab^2/(mu2^2*rhop) + (32/3)*Psi2*zeta^4/(mu2^2*zetab) - 104/3*Psi2*zeta^3/mu2^2 - 64/3*Psi2*zeta^2*zetab/mu2^2 + 24*Psi2*zeta*zetab^2/mu2^2 - 16/3*Psi2*zeta^3/(mu2^2*rhop*zetab) + (52/3)*Psi2*zeta^2/(mu2^2*rhop) + (32/3)*Psi2*zeta*zetab/(mu2^2*rhop) - 12*Psi2*zetab^2/(mu2^2*rhop) - 32/3*rhop*zeta^2/mu2^2 + (136/3)*rhop*zeta*zetab/mu2^2 - 24*rhop*zetab^2/mu2^2 + (32/3)*zeta/mu2^2 - 136/3*zetab/mu2^2 + 24*zetab^2/(mu2^2*zeta) - (8/3)/(mu2^2*rhop) + (34/3)*zetab/(mu2^2*rhop*zeta) - 6*zetab^2/(mu2^2*rhop*zeta^2)},
 {"nn", "Psi0", {"Tp","Ep"}, 2*Lxi^2*tau*zeta^3/(mu2^2*rhop*zetab) - 40/3*Lxi^2*tau*zeta^2/(mu2^2*rhop) + (32/3)*Lxi^2*tau*zeta*zetab/(mu2^2*rhop) - 11*Lxi*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) - 17*Lxi*Psi2*tau*zeta^3/(mu2^2*rhop) + 18*Lxi*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - Lxi*tau*zeta^3/(mu2*rhop) + 4*Lxi*tau*zeta^2*zetab/(mu2*rhop) - 52/3*Lxi*tau*zeta^3/(mu2^2*zetab) + (10/3)*Lxi*tau*zeta^2/mu2^2 + (40/3)*Lxi*tau*zeta*zetab/mu2^2 - 1/3*Lxi*tau*zeta^2/(mu2^2*rhop*zetab) - 35/3*Lxi*tau*zeta/(mu2^2*rhop) + 12*Lxi*tau*zetab/(mu2^2*rhop) - 4/3*Psi2^2*tau*zeta^5/(mu2^2*rhop*zetab) + 6*Psi2^2*tau*zeta^3*zetab/(mu2^2*rhop) + (5/2)*Psi2*tau*zeta^4/(mu2*rhop) + (11/2)*Psi2*tau*zeta^3*zetab/(mu2*rhop) - 4*Psi2*tau*zeta^4/(mu2^2*zetab) + (4/3)*Psi2*tau*zeta^3/mu2^2 + 4*Psi2*tau*zeta^2*zetab/mu2^2 + (11/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (13/3)*Psi2*tau*zeta^2/(mu2^2*rhop) + (14/3)*Psi2*tau*zeta*zetab/(mu2^2*rhop) + 6*tau*zeta^3/mu2 + tau*zeta^2*zetab/mu2 - 1/2*tau*zeta^2/(mu2*rhop) + (9/2)*tau*zeta*zetab/(mu2*rhop) + 8*tau*zeta^2/(mu2^2*zetab) + (20/3)*tau*zeta/mu2^2 - 2/3*tau*zeta/(mu2^2*rhop*zetab) + 6*tau/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Ep","E"}, 2*Lxi*Psi2*zeta^5/(mu2^2*rhop*zetab^2) - 46/3*Lxi*Psi2*zeta^4/(mu2^2*rhop*zetab) - 2/3*Lxi*Psi2*zeta^3/(mu2^2*rhop) + (50/3)*Lxi*Psi2*zeta^2*zetab/(mu2^2*rhop) - 4*Lxi*zeta^3/(mu2^2*zetab) + (104/3)*Lxi*zeta^2/mu2^2 - 100/3*Lxi*zeta*zetab/mu2^2 + 2*Lxi*zeta^2/(mu2^2*rhop*zetab) - 52/3*Lxi*zeta/(mu2^2*rhop) + (50/3)*Lxi*zetab/(mu2^2*rhop) - 32/3*Psi2^2*zeta^6/(mu2^2*rhop*zetab^2) - 23*Psi2^2*zeta^5/(mu2^2*rhop*zetab) + Psi2^2*zeta^4/(mu2^2*rhop) + (40/3)*Psi2^2*zeta^3*zetab/(mu2^2*rhop) - 1/2*Psi2*zeta^5/(mu2*rhop*zetab) + (3/2)*Psi2*zeta^4/(mu2*rhop) + 2*Psi2*zeta^3*zetab/(mu2*rhop) + (98/3)*Psi2*zeta^4/(mu2^2*zetab) + (148/3)*Psi2*zeta^3/mu2^2 - 40/3*Psi2*zeta^2*zetab/mu2^2 - 1/6*Psi2*zeta^4/(mu2^2*rhop*zetab^2) - 109/6*Psi2*zeta^3/(mu2^2*rhop*zetab) - 61/6*Psi2*zeta^2/(mu2^2*rhop) + (137/6)*Psi2*zeta*zetab/(mu2^2*rhop) + zeta^3/mu2 - 4*zeta^2*zetab/mu2 - 1/2*zeta^2/(mu2*rhop) + 2*zeta*zetab/(mu2*rhop) - 68/3*rhop*zeta^2/mu2^2 - 80/3*rhop*zeta*zetab/mu2^2 + (1/3)*zeta^2/(mu2^2*zetab) + 26*zeta/mu2^2 - 17/3*zetab/mu2^2 - 1/6*zeta/(mu2^2*rhop*zetab) - (22/3)/(mu2^2*rhop) + (19/2)*zetab/(mu2^2*rhop*zeta)},
 {"nn", "Psi0", {"Tp","Ep","E","E"}, Psi2*tau*zeta^5/(mu2^2*rhop*zetab) - 29/3*Psi2*tau*zeta^4/(mu2^2*rhop) + (2/3)*Psi2*tau*zeta^3*zetab/(mu2^2*rhop) + (34/3)*Psi2*tau*zeta^2*zetab^2/(mu2^2*rhop) - 2*tau*zeta^3/mu2^2 + (64/3)*tau*zeta^2*zetab/mu2^2 - 68/3*tau*zeta*zetab^2/mu2^2 + tau*zeta^2/(mu2^2*rhop) - 32/3*tau*zeta*zetab/(mu2^2*rhop) + (34/3)*tau*zetab^2/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Ep","Ep"}, Lxi^2*zeta^3/(mu2^2*rhop*zetab) - 4/3*Lxi^2*zeta^2/(mu2^2*rhop) + (16/3)*Lxi*Psi2*zeta^5/(mu2^2*rhop*zetab^2) + (4/3)*Lxi*Psi2*zeta^4/(mu2^2*rhop*zetab) - 7*Lxi*Psi2*zeta^3/(mu2^2*rhop) - 1/2*Lxi*zeta^3/(mu2*rhop) + 4*Lxi*zeta^4/(mu2^2*zetab^2) - 10*Lxi*zeta^3/(mu2^2*zetab) + (8/3)*Lxi*zeta^2/mu2^2 - 1/2*Lxi*zeta^3/(mu2^2*rhop*zetab^2) + (35/6)*Lxi*zeta^2/(mu2^2*rhop*zetab) - 6*Lxi*zeta/(mu2^2*rhop) + (4/3)*Psi2^2*zeta^6/(mu2^2*rhop*zetab^2) - 2*Psi2^2*zeta^4/(mu2^2*rhop) - 2*Psi2*zeta^5/(mu2*rhop*zetab) - 5/2*Psi2*zeta^4/(mu2*rhop) + (4/3)*Psi2*zeta^5/(mu2^2*zetab^2) - 2*Psi2*zeta^4/(mu2^2*zetab) + (4/3)*Psi2*zeta^3/mu2^2 - 17/6*Psi2*zeta^4/(mu2^2*rhop*zetab^2) - 5/3*Psi2*zeta^3/(mu2^2*rhop*zetab) - 11/6*Psi2*zeta^2/(mu2^2*rhop) - 2*zeta^4/(mu2*zetab) + (5/3)*zeta^3/mu2 + (1/4)*zeta^3/(mu2*rhop*zetab) - 9/4*zeta^2/(mu2*rhop) - 8/3*zeta^3/(mu2^2*zetab^2) + (4/3)*zeta^2/(mu2^2*zetab) + (1/3)*zeta^2/(mu2^2*rhop*zetab^2) - 3*zeta/(mu2^2*rhop*zetab)},
 {"nn", "Psi0", {"Tp","Ep","Ep","E"}, 3*Lxi*tau*zeta^3/(mu2^2*rhop) - 20/3*Lxi*tau*zeta^2*zetab/(mu2^2*rhop) + 8*Psi2*tau*zeta^5/(mu2^2*rhop*zetab) - 5/3*Psi2*tau*zeta^4/(mu2^2*rhop) - 47/3*Psi2*tau*zeta^3*zetab/(mu2^2*rhop) - 1/2*tau*zeta^3*zetab/(mu2*rhop) + 2*tau*zeta^4/(mu2^2*zetab) - 76/3*tau*zeta^3/mu2^2 - 8/3*tau*zeta^2*zetab/mu2^2 - 1/2*tau*zeta^3/(mu2^2*rhop*zetab) + (25/3)*tau*zeta^2/(mu2^2*rhop) - 27/2*tau*zeta*zetab/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Ep","Ep","E","E"}, Psi2*zeta^5/(mu2^2*rhop*zetab) - 5/3*Psi2*zeta^4/(mu2^2*rhop) - 8/3*Psi2*zeta^3*zetab/(mu2^2*rhop) - 2*zeta^3/mu2^2 + (16/3)*zeta^2*zetab/mu2^2 + zeta^2/(mu2^2*rhop) - 8/3*zeta*zetab/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Ep","Ep","Ep"}, -Lxi*tau*zeta^4/(mu2^2*rhop*zetab) + (4/3)*Lxi*tau*zeta^3/(mu2^2*rhop) - 1/3*Psi2*tau*zeta^5/(mu2^2*rhop*zetab) + (1/3)*Psi2*tau*zeta^4/(mu2^2*rhop) + (1/2)*tau*zeta^4/(mu2*rhop) + (2/3)*tau*zeta^3/(mu2^2*rhop*zetab)},
 {"nn", "Psi0", {"Tp","Ep","Ep","Ep","E"}, (1/3)*Lxi*zeta^3/(mu2^2*rhop) - 2/3*Psi2*zeta^6/(mu2^2*rhop*zetab^2) + 2*Psi2*zeta^5/(mu2^2*rhop*zetab) + 3*Psi2*zeta^4/(mu2^2*rhop) + (10/3)*zeta^4/(mu2^2*zetab) - 8/3*zeta^3/mu2^2 - 5/6*zeta^3/(mu2^2*rhop*zetab) + (17/6)*zeta^2/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Ep","Ep","Ep","E","E"}, (1/3)*tau*zeta^3*zetab/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Ep","Ep","Ep","Ep","E"}, -1/3*tau*zeta^4/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Tp"}, -7*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab) - 3*Lxi*Psi2*zeta^2/(mu2^2*rhop) + 4*Lxi*Psi2*zeta*zetab/(mu2^2*rhop) + 14*Lxi*zeta/mu2^2 - 8*Lxi*zetab/mu2^2 - 7*Lxi/(mu2^2*rhop) + 4*Lxi*zetab/(mu2^2*rhop*zeta) - 2/3*Psi2^2*zeta^4/(mu2^2*rhop*zetab) + (4/3)*Psi2^2*zeta^3/(mu2^2*rhop) + 2*Psi2^2*zeta^2*zetab/(mu2^2*rhop) + (3/2)*Psi2*zeta^3/(mu2*rhop) + (3/2)*Psi2*zeta^2*zetab/(mu2*rhop) + (4/3)*Psi2*zeta^2/mu2^2 - 4*Psi2*zeta*zetab/mu2^2 + 2*Psi2*zeta^2/(mu2^2*rhop*zetab) + (4/3)*Psi2*zeta/(mu2^2*rhop) + 2*Psi2*zetab/(mu2^2*rhop) - 3*zeta*zetab/mu2 + (3/2)*zetab/(mu2*rhop) - 4/mu2^2 + 2/(mu2^2*rhop*zeta)},
 {"nn", "Psi0", {"Tp","Tp","E"}, -7*Psi2*tau*zeta^3/(mu2^2*rhop) - 2*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) + 5*Psi2*tau*zeta*zetab^2/(mu2^2*rhop) + 14*tau*zeta*zetab/mu2^2 - 10*tau*zetab^2/mu2^2 - 7*tau*zetab/(mu2^2*rhop) + 5*tau*zetab^2/(mu2^2*rhop*zeta)},
 {"nn", "Psi0", {"Tp","Tp","Ep"}, (26/3)*Lxi*tau*zeta^2/(mu2^2*rhop) - 8*Lxi*tau*zeta*zetab/(mu2^2*rhop) + 2*Psi2*tau*zeta^3/(mu2^2*rhop) - 8/3*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - 3*tau*zeta^2*zetab/(mu2*rhop) - 4*tau*zeta/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Tp","Ep","E"}, (13/3)*Psi2*zeta^4/(mu2^2*rhop*zetab) - 8/3*Psi2*zeta^3/(mu2^2*rhop) - 7*Psi2*zeta^2*zetab/(mu2^2*rhop) - 26/3*zeta^2/mu2^2 + 14*zeta*zetab/mu2^2 + (13/3)*zeta/(mu2^2*rhop) - 7*zetab/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Tp","Ep","Ep"}, -Lxi*zeta^3/(mu2^2*rhop*zetab) + (4/3)*Lxi*zeta^2/(mu2^2*rhop) - 1/3*Psi2*zeta^4/(mu2^2*rhop*zetab) + (1/3)*Psi2*zeta^3/(mu2^2*rhop) + (1/2)*zeta^3/(mu2*rhop) + (2/3)*zeta^2/(mu2^2*rhop*zetab)},
 {"nn", "Psi0", {"Tp","Tp","Ep","Ep","E"}, -tau*zeta^3/(mu2^2*rhop) + (13/3)*tau*zeta^2*zetab/(mu2^2*rhop)},
 {"nn", "Psi0", {"Tp","Tp","Ep","Ep","Ep","E"}, -1/3*zeta^3/(mu2^2*rhop)},
 {"nn", "Psi0b", {}, (1/3)*Lxi^2*Psi2*zeta^4/(mu2^2*zetab^2) - 1/3*Lxi^2*Psi2*zeta^3/(mu2^2*zetab) - 2/3*Lxi^2*Psi2*zeta^2/mu2^2 - 2/3*Lxi^2*rhop*zeta^2/(mu2^2*zetab) + (4/3)*Lxi^2*rhop*zeta/mu2^2 + (1/3)*Lxi^2*zeta/(mu2^2*zetab) - 2/3*Lxi^2/mu2^2 + (4/3)*Lxi*Psi2^2*zeta^7/(mu2^2*zetab^4) - 16/3*Lxi*Psi2^2*zeta^6/(mu2^2*zetab^3) - 29/3*Lxi*Psi2^2*zeta^5/(mu2^2*zetab^2) - 3*Lxi*Psi2^2*zeta^4/(mu2^2*zetab) + Lxi*Psi2*zeta^4/(mu2*zetab) - 2*Lxi*Psi2*zeta^3/mu2 - 3*Lxi*Psi2*zeta^2*zetab/mu2 - 4/3*Lxi*Psi2*rhop*zeta^5/(mu2^2*zetab^3) + (68/3)*Lxi*Psi2*rhop*zeta^4/(mu2^2*zetab^2) + 14*Lxi*Psi2*rhop*zeta^3/(mu2^2*zetab) - 2*Lxi*Psi2*zeta^4/(mu2^2*zetab^3) - 37/6*Lxi*Psi2*zeta^3/(mu2^2*zetab^2) - 14/3*Lxi*Psi2*zeta^2/(mu2^2*zetab) - 11/2*Lxi*Psi2*zeta/mu2^2 - 2*Lxi*rhop*zeta^2/mu2 + 6*Lxi*rhop*zeta*zetab/mu2 + Lxi*zeta/mu2 - 3*Lxi*zetab/mu2 - 8/3*Lxi*rhop^2*zeta^3/(mu2^2*zetab^2) - 16*Lxi*rhop^2*zeta^2/(mu2^2*zetab) + 8*Lxi*rhop*zeta^2/(mu2^2*zetab^2) + (1/3)*Lxi*rhop*zeta/(mu2^2*zetab) + 11*Lxi*rhop/mu2^2 - 10/3*Lxi*zeta/(mu2^2*zetab^2) + (23/6)*Lxi/(mu2^2*zetab) - 11/2*Lxi/(mu2^2*zeta) - 52/3*Psi2^3*zeta^10/(mu2^2*zetab^6) - 48*Psi2^3*zeta^9/(mu2^2*zetab^5) - 40*Psi2^3*zeta^8/(mu2^2*zetab^4) - 28/3*Psi2^3*zeta^7/(mu2^2*zetab^3) - 20/3*Psi2^2*zeta^7/(mu2*zetab^3) - 27/2*Psi2^2*zeta^6/(mu2*zetab^2) - 19/3*Psi2^2*zeta^5/(mu2*zetab) + (1/2)*Psi2^2*zeta^4/mu2 + (316/3)*Psi2^2*rhop*zeta^8/(mu2^2*zetab^5) + (560/3)*Psi2^2*rhop*zeta^7/(mu2^2*zetab^4) + (220/3)*Psi2^2*rhop*zeta^6/(mu2^2*zetab^3) - 106/3*Psi2^2*zeta^7/(mu2^2*zetab^5) - 224/3*Psi2^2*zeta^6/(mu2^2*zetab^4) - 46*Psi2^2*zeta^5/(mu2^2*zetab^3) - 32/3*Psi2^2*zeta^4/(mu2^2*zetab^2) - 2/3*Psi2*zeta^4 + (2/3)*Psi2*zeta^2*zetab^2 + (70/3)*Psi2*rhop*zeta^5/(mu2*zetab^2) + 22*Psi2*rhop*zeta^4/(mu2*zetab) - 8/3*Psi2*rhop*zeta^3/mu2 - 89/12*Psi2*zeta^4/(mu2*zetab^2) - 181/12*Psi2*zeta^3/(mu2*zetab) - 19/4*Psi2*zeta^2/mu2 + (9/4)*Psi2*zeta*zetab/mu2 - 616/3*Psi2*rhop^2*zeta^6/(mu2^2*zetab^4) - 520/3*Psi2*rhop^2*zeta^5/(mu2^2*zetab^3) + 144*Psi2*rhop*zeta^5/(mu2^2*zetab^4) + 168*Psi2*rhop*zeta^4/(mu2^2*zetab^3) + (136/3)*Psi2*rhop*zeta^3/(mu2^2*zetab^2) - 62/3*Psi2*zeta^4/(mu2^2*zetab^4) - 106/3*Psi2*zeta^3/(mu2^2*zetab^3) - 64/3*Psi2*zeta^2/(mu2^2*zetab^2) - 4*Psi2*zeta/(mu2^2*zetab) + (4/3)*rhop*zeta^2*zetab - 4/3*rhop*zeta*zetab^2 - 2/3*zeta*zetab + (2/3)*zetab^2 - 20*rhop^2*zeta^3/(mu2*zetab) + (10/3)*rhop^2*zeta^2/mu2 + (23/2)*rhop*zeta^2/(mu2*zetab) + (40/3)*rhop*zeta/mu2 - 9/2*rhop*zetab/mu2 - 3/4*zeta/(mu2*zetab) - (15/2)/mu2 + (9/4)*zetab/(mu2*zeta) + 128*rhop^3*zeta^4/(mu2^2*zetab^3) - 416/3*rhop^2*zeta^3/(mu2^2*zetab^3) - 48*rhop^2*zeta^2/(mu2^2*zetab^2) + (128/3)*rhop*zeta^2/(mu2^2*zetab^3) + (112/3)*rhop*zeta/(mu2^2*zetab^2) + 8*rhop/(mu2^2*zetab) - 8/3*zeta/(mu2^2*zetab^3) - (20/3)/(mu2^2*zetab^2) - 4/(mu2^2*zeta*zetab)},
 {"nn", "Psi0b", {"E"}, (8/3)*Lxi^2*tau*zeta*zetab/mu2^2 - 4/3*Lxi^2*tau*zetab^2/mu2^2 + (8/3)*Lxi*Psi2*tau*zeta^4/(mu2^2*zetab) + (14/3)*Lxi*Psi2*tau*zeta^3/mu2^2 + (26/3)*Lxi*Psi2*tau*zeta^2*zetab/mu2^2 - 20/3*Lxi*Psi2*tau*zeta*zetab^2/mu2^2 + 5*Lxi*tau*zeta*zetab^2/mu2 - 3*Lxi*tau*zetab^3/mu2 + (16/3)*Lxi*rhop*tau*zeta^2/mu2^2 - 76/3*Lxi*rhop*tau*zeta*zetab/mu2^2 + (40/3)*Lxi*rhop*tau*zetab^2/mu2^2 - 52/3*Lxi*tau*zeta/mu2^2 + 38*Lxi*tau*zetab/mu2^2 - 20*Lxi*tau*zetab^2/(mu2^2*zeta) - 36*Psi2^2*tau*zeta^7/(mu2^2*zetab^3) - 85*Psi2^2*tau*zeta^6/(mu2^2*zetab^2) - 154/3*Psi2^2*tau*zeta^5/(mu2^2*zetab) - 11*Psi2^2*tau*zeta^4/mu2^2 - 4/3*Psi2*tau*zeta^4/mu2 - 9*Psi2*tau*zeta^3*zetab/mu2 - 7/2*Psi2*tau*zeta^2*zetab^2/mu2 + (3/2)*Psi2*tau*zeta*zetab^3/mu2 + 170*Psi2*rhop*tau*zeta^5/(mu2^2*zetab^2) + 180*Psi2*rhop*tau*zeta^4/(mu2^2*zetab) + (70/3)*Psi2*rhop*tau*zeta^3/mu2^2 - 39/2*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 493/6*Psi2*tau*zeta^3/(mu2^2*zetab) - 123/2*Psi2*tau*zeta^2/mu2^2 - 61/6*Psi2*tau*zeta*zetab/mu2^2 - 4/3*tau*zeta*zetab^3 + (1/2)*tau*zetab^4 + 2*rhop*tau*zeta^2*zetab/mu2 + (46/3)*rhop*tau*zeta*zetab^2/mu2 - 3*rhop*tau*zetab^3/mu2 + 14*tau*zeta*zetab/mu2 - 26*tau*zetab^2/mu2 + (9/2)*tau*zetab^3/(mu2*zeta) - 164*rhop^2*tau*zeta^3/(mu2^2*zetab) - 16*rhop^2*tau*zeta^2/mu2^2 + 49*rhop*tau*zeta^2/(mu2^2*zetab) + (250/3)*rhop*tau*zeta/mu2^2 + 27*rhop*tau*zetab/mu2^2 - 15/2*tau*zeta/(mu2^2*zetab) + (31/3)*tau/mu2^2 - 83/2*tau*zetab/(mu2^2*zeta)},
 {"nn", "Psi0b", {"E","E"}, Lxi^2*zetab^2/mu2^2 - 10/3*Lxi*Psi2*zeta^3/mu2^2 + 12*Lxi*Psi2*zeta^2*zetab/mu2^2 + (46/3)*Lxi*Psi2*zeta*zetab^2/mu2^2 - 8/3*Lxi*Psi2*zetab^3/mu2^2 + (4/3)*Lxi*zetab^3/mu2 + (38/3)*Lxi*rhop*zeta*zetab/mu2^2 - 32*Lxi*rhop*zetab^2/mu2^2 + 6*Lxi*rhop*zetab^3/(mu2^2*zeta) - 9*Lxi*zetab/mu2^2 + (45/2)*Lxi*zetab^2/(mu2^2*zeta) - 9/2*Lxi*zetab^3/(mu2^2*zeta^2) + 9*Psi2^2*zeta^6/(mu2^2*zetab^2) + (38/3)*Psi2^2*zeta^5/(mu2^2*zetab) + 6*Psi2^2*zeta^4/mu2^2 - 2/3*Psi2^2*zeta^3*zetab/mu2^2 - 5/3*Psi2^2*zeta^2*zetab^2/mu2^2 + (28/3)*Psi2*zeta^3*zetab/mu2 + 5*Psi2*zeta^2*zetab^2/mu2 - 8/3*Psi2*zeta*zetab^3/mu2 + Psi2*zetab^4/mu2 - 18*Psi2*rhop*zeta^4/(mu2^2*zetab) - 46/3*Psi2*rhop*zeta^3/mu2^2 + 4*Psi2*rhop*zeta^2*zetab/mu2^2 + (44/3)*Psi2*rhop*zeta*zetab^2/mu2^2 + (7/3)*Psi2*zeta^3/(mu2^2*zetab) + (124/3)*Psi2*zeta^2/mu2^2 + (71/3)*Psi2*zeta*zetab/mu2^2 - 71/3*Psi2*zetab^2/mu2^2 + (5/3)*Psi2*zetab^3/(mu2^2*zeta) - 1/4*zetab^4 - 47/3*rhop*zeta*zetab^2/mu2 + 12*rhop*zetab^3/mu2 - rhop*zetab^4/(mu2*zeta) + (51/4)*zetab^2/mu2 - 8*zetab^3/(mu2*zeta) + (3/4)*zetab^4/(mu2*zeta^2) + 8*rhop^2*zeta^2/mu2^2 + (16/3)*rhop^2*zeta*zetab/mu2^2 - 24*rhop^2*zetab^2/mu2^2 - 310/3*rhop*zetab/mu2^2 + 68*rhop*zetab^2/(mu2^2*zeta) - 17/mu2^2 + 67*zetab/(mu2^2*zeta) - 33*zetab^2/(mu2^2*zeta^2)},
 {"nn", "Psi0b", {"E","E","E"}, -2*Lxi*tau*zetab^3/mu2^2 + (16/3)*Lxi*tau*zetab^4/(mu2^2*zeta) - 20/3*Psi2*tau*zeta^3*zetab/mu2^2 + (56/3)*Psi2*tau*zeta^2*zetab^2/mu2^2 + 24*Psi2*tau*zeta*zetab^3/mu2^2 - 3*Psi2*tau*zetab^4/mu2^2 + Psi2*tau*zetab^5/(mu2^2*zeta) + (25/6)*tau*zetab^4/mu2 - 2/3*tau*zetab^5/(mu2*zeta) + 12*rhop*tau*zeta*zetab^2/mu2^2 - 60*rhop*tau*zetab^3/mu2^2 + 14*rhop*tau*zetab^4/(mu2^2*zeta) - 157/6*tau*zetab^2/mu2^2 + 59*tau*zetab^3/(mu2^2*zeta) - 21/2*tau*zetab^4/(mu2^2*zeta^2)},
 {"nn", "Psi0b", {"E","E","E","E"}, -4*Psi2*zeta^2*zetab^2/mu2^2 + (4/3)*Psi2*zeta*zetab^3/mu2^2 + (16/3)*Psi2*zetab^4/mu2^2 + 8*rhop*zetab^3/mu2^2 - 32/3*rhop*zetab^4/(mu2^2*zeta) - 4*zetab^3/(mu2^2*zeta) + (16/3)*zetab^4/(mu2^2*zeta^2)},
 {"nn", "Psi0b", {"Ep"}, -3*Lxi*Psi2*tau*zeta^5/(mu2^2*zetab^2) + (2/3)*Lxi*Psi2*tau*zeta^4/(mu2^2*zetab) + (11/3)*Lxi*Psi2*tau*zeta^3/mu2^2 + 6*Lxi*rhop*tau*zeta^3/(mu2^2*zetab) - 22/3*Lxi*rhop*tau*zeta^2/mu2^2 - 3*Lxi*tau*zeta^2/(mu2^2*zetab) + (11/3)*Lxi*tau*zeta/mu2^2 - 2*Psi2^2*tau*zeta^8/(mu2^2*zetab^4) + 2*Psi2^2*tau*zeta^6/(mu2^2*zetab^2) + Psi2*tau*zeta^5/(mu2*zetab) - 1/2*Psi2*tau*zeta^4/mu2 - 3/2*Psi2*tau*zeta^3*zetab/mu2 + 4*Psi2*rhop*tau*zeta^6/(mu2^2*zetab^3) - 4*Psi2*rhop*tau*zeta^5/(mu2^2*zetab^2) + (10/3)*Psi2*tau*zeta^5/(mu2^2*zetab^3) + (20/3)*Psi2*tau*zeta^4/(mu2^2*zetab^2) - 2/3*Psi2*tau*zeta^3/(mu2^2*zetab) - 2*rhop*tau*zeta^3/mu2 + 3*rhop*tau*zeta^2*zetab/mu2 + tau*zeta^2/mu2 - 3/2*tau*zeta*zetab/mu2 - 32/3*rhop*tau*zeta^3/(mu2^2*zetab^2) + (4/3)*rhop*tau*zeta^2/(mu2^2*zetab) + (16/3)*tau*zeta^2/(mu2^2*zetab^2) - 2/3*tau*zeta/(mu2^2*zetab)},
 {"nn", "Psi0b", {"Ep","E"}, -34/3*Lxi*Psi2*zeta^4/(mu2^2*zetab) - 16/3*Lxi*Psi2*zeta^3/mu2^2 + 6*Lxi*Psi2*zeta^2*zetab/mu2^2 + (68/3)*Lxi*rhop*zeta^2/mu2^2 - 12*Lxi*rhop*zeta*zetab/mu2^2 - 34/3*Lxi*zeta/mu2^2 + 6*Lxi*zetab/mu2^2 + (20/3)*Psi2^2*zeta^7/(mu2^2*zetab^3) + (28/3)*Psi2^2*zeta^6/(mu2^2*zetab^2) - 4*Psi2^2*zeta^5/(mu2^2*zetab) - 20/3*Psi2^2*zeta^4/mu2^2 + (7/2)*Psi2*zeta^4/mu2 + (1/2)*Psi2*zeta^3*zetab/mu2 - 3*Psi2*zeta^2*zetab^2/mu2 - 36*Psi2*rhop*zeta^5/(mu2^2*zetab^2) - 70/3*Psi2*rhop*zeta^4/(mu2^2*zetab) + 18*Psi2*rhop*zeta^3/mu2^2 + (73/6)*Psi2*zeta^4/(mu2^2*zetab^2) + (115/6)*Psi2*zeta^3/(mu2^2*zetab) - 7/6*Psi2*zeta^2/mu2^2 - 11/2*Psi2*zeta*zetab/mu2^2 - 7*rhop*zeta^2*zetab/mu2 + 6*rhop*zeta*zetab^2/mu2 + (7/2)*zeta*zetab/mu2 - 3*zetab^2/mu2 + (136/3)*rhop^2*zeta^3/(mu2^2*zetab) - 28/3*rhop^2*zeta^2/mu2^2 - 101/3*rhop*zeta^2/(mu2^2*zetab) - 52/3*rhop*zeta/mu2^2 + 11*rhop*zetab/mu2^2 + (11/2)*zeta/(mu2^2*zetab) + 11/mu2^2 - 11/2*zetab/(mu2^2*zeta)},
 {"nn", "Psi0b", {"Ep","E","E"}, -37/3*Lxi*tau*zeta*zetab^2/mu2^2 + (7/3)*Lxi*tau*zetab^3/mu2^2 - 6*Psi2*tau*zeta^4/mu2^2 - 4/3*Psi2*tau*zeta^3*zetab/mu2^2 - 8/3*Psi2*tau*zeta^2*zetab^2/mu2^2 - 20/3*Psi2*tau*zeta*zetab^3/mu2^2 + (14/3)*tau*zeta*zetab^3/mu2 - 3/2*tau*zetab^4/mu2 - 18*rhop*tau*zeta^2*zetab/mu2^2 - 44*rhop*tau*zeta*zetab^2/mu2^2 + (20/3)*rhop*tau*zetab^3/mu2^2 - 83/3*tau*zeta*zetab/mu2^2 + (115/3)*tau*zetab^2/mu2^2 - 10*tau*zetab^3/(mu2^2*zeta)},
 {"nn", "Psi0b", {"Ep","E","E","E"}, -4/3*Lxi*zetab^3/mu2^2 - 40/3*Psi2*zeta^3*zetab/mu2^2 - 22/3*Psi2*zeta^2*zetab^2/mu2^2 + 4*Psi2*zeta*zetab^3/mu2^2 - 2*Psi2*zetab^4/mu2^2 + (2/3)*zetab^4/mu2 + (62/3)*rhop*zeta*zetab^2/mu2^2 - 20*rhop*zetab^3/mu2^2 + 2*rhop*zetab^4/(mu2^2*zeta) - 109/6*zetab^2/mu2^2 + (34/3)*zetab^3/(mu2^2*zeta) - 3/2*zetab^4/(mu2^2*zeta^2)},
 {"nn", "Psi0b", {"Ep","E","E","E","E"}, -13/3*tau*zetab^4/mu2^2 + (4/3)*tau*zetab^5/(mu2^2*zeta)},
 {"nn", "Psi0b", {"Ep","Ep"}, (4/3)*Psi2^2*zeta^8/(mu2^2*zetab^4) + (8/3)*Psi2^2*zeta^7/(mu2^2*zetab^3) + (4/3)*Psi2^2*zeta^6/(mu2^2*zetab^2) - 16/3*Psi2*rhop*zeta^6/(mu2^2*zetab^3) - 16/3*Psi2*rhop*zeta^5/(mu2^2*zetab^2) + (8/3)*Psi2*zeta^5/(mu2^2*zetab^3) + (8/3)*Psi2*zeta^4/(mu2^2*zetab^2) + (16/3)*rhop^2*zeta^4/(mu2^2*zetab^2) - 16/3*rhop*zeta^3/(mu2^2*zetab^2) + (4/3)*zeta^2/(mu2^2*zetab^2)},
 {"nn", "Psi0b", {"Ep","Ep","E"}, 6*Psi2*tau*zeta^5/(mu2^2*zetab) + (29/3)*Psi2*tau*zeta^4/mu2^2 + (11/3)*Psi2*tau*zeta^3*zetab/mu2^2 - 12*rhop*tau*zeta^3/mu2^2 - 22/3*rhop*tau*zeta^2*zetab/mu2^2 + 6*tau*zeta^2/mu2^2 + (11/3)*tau*zeta*zetab/mu2^2},
 {"nn", "Psi0b", {"Ep","Ep","E","E"}, -1/3*Psi2*zeta^4/mu2^2 + 3*Psi2*zeta^3*zetab/mu2^2 + (10/3)*Psi2*zeta^2*zetab^2/mu2^2 + (2/3)*rhop*zeta^2*zetab/mu2^2 - 20/3*rhop*zeta*zetab^2/mu2^2 - 1/3*zeta*zetab/mu2^2 + (10/3)*zetab^2/mu2^2},
 {"nn", "Psi0b", {"Ep","Ep","E","E","E"}, -8/3*tau*zeta*zetab^3/mu2^2 + tau*zetab^4/mu2^2},
 {"nn", "Psi0b", {"Ep","Ep","E","E","E","E"}, -1/3*zetab^4/mu2^2},
 {"nn", "Psi0b", {"Tp"}, -1/3*Lxi^2*Psi2*zeta^3/(mu2^2*rhop*zetab) - 1/3*Lxi^2*Psi2*zeta^2/(mu2^2*rhop) + (2/3)*Lxi^2*zeta/mu2^2 - 1/3*Lxi^2/(mu2^2*rhop) - 14/3*Lxi*Psi2^2*zeta^6/(mu2^2*rhop*zetab^3) - 7*Lxi*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) - 3*Lxi*Psi2^2*zeta^4/(mu2^2*rhop*zetab) - 2/3*Lxi*Psi2^2*zeta^3/(mu2^2*rhop) - 3/2*Lxi*Psi2*zeta^3/(mu2*rhop) - 3/2*Lxi*Psi2*zeta^2*zetab/(mu2*rhop) + (44/3)*Lxi*Psi2*zeta^4/(mu2^2*zetab^2) + (34/3)*Lxi*Psi2*zeta^3/(mu2^2*zetab) + (8/3)*Lxi*Psi2*zeta^2/mu2^2 - 25/6*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab^2) - 14/3*Lxi*Psi2*zeta^2/(mu2^2*rhop*zetab) - 7/2*Lxi*Psi2*zeta/(mu2^2*rhop) + 3*Lxi*zeta*zetab/mu2 - 3/2*Lxi*zetab/(mu2*rhop) - 32/3*Lxi*rhop*zeta^2/(mu2^2*zetab) - 8/3*Lxi*rhop*zeta/mu2^2 + (13/3)*Lxi*zeta/(mu2^2*zetab) + 7*Lxi/mu2^2 + (1/2)*Lxi/(mu2^2*rhop*zetab) - 17/6*Lxi/(mu2^2*rhop*zeta) - 32/3*Psi2^3*zeta^9/(mu2^2*rhop*zetab^5) - 22*Psi2^3*zeta^8/(mu2^2*rhop*zetab^4) - 44/3*Psi2^3*zeta^7/(mu2^2*rhop*zetab^3) - 10/3*Psi2^3*zeta^6/(mu2^2*rhop*zetab^2) - 3*Psi2^2*zeta^6/(mu2*rhop*zetab^2) - 9/2*Psi2^2*zeta^5/(mu2*rhop*zetab) - 3/2*Psi2^2*zeta^4/(mu2*rhop) + (160/3)*Psi2^2*zeta^7/(mu2^2*zetab^4) + (236/3)*Psi2^2*zeta^6/(mu2^2*zetab^3) + (92/3)*Psi2^2*zeta^5/(mu2^2*zetab^2) - 43/3*Psi2^2*zeta^6/(mu2^2*rhop*zetab^4) - 71/3*Psi2^2*zeta^5/(mu2^2*rhop*zetab^3) - 15*Psi2^2*zeta^4/(mu2^2*rhop*zetab^2) - 3*Psi2^2*zeta^3/(mu2^2*rhop*zetab) + 10*Psi2*zeta^4/(mu2*zetab) + 7*Psi2*zeta^3/mu2 - 15/4*Psi2*zeta^3/(mu2*rhop*zetab) - 3*Psi2*zeta^2/(mu2*rhop) - 3/4*Psi2*zeta*zetab/(mu2*rhop) - 304/3*Psi2*rhop*zeta^5/(mu2^2*zetab^3) - 256/3*Psi2*rhop*zeta^4/(mu2^2*zetab^2) + 50*Psi2*zeta^4/(mu2^2*zetab^3) + (188/3)*Psi2*zeta^3/(mu2^2*zetab^2) + (50/3)*Psi2*zeta^2/(mu2^2*zetab) - 11/3*Psi2*zeta^3/(mu2^2*rhop*zetab^3) - 29/3*Psi2*zeta^2/(mu2^2*rhop*zetab^2) - 5*Psi2*zeta/(mu2^2*rhop*zetab) - Psi2/(mu2^2*rhop) - 8*rhop*zeta^2/mu2 + (11/2)*zeta/mu2 + (3/2)*zetab/mu2 - (3/4)/(mu2*rhop) - 3/4*zetab/(mu2*rhop*zeta) + (224/3)*rhop^2*zeta^3/(mu2^2*zetab^2) - 176/3*rhop*zeta^2/(mu2^2*zetab^2) - 64/3*rhop*zeta/(mu2^2*zetab) + (32/3)*zeta/(mu2^2*zetab^2) + (38/3)/(mu2^2*zetab) + 2/(mu2^2*zeta) - 1/(mu2^2*rhop*zeta*zetab) - 1/(mu2^2*rhop*zeta^2)},
 {"nn", "Psi0b", {"Tp","E"}, -4/3*Lxi^2*tau*zetab^2/(mu2^2*rhop) - 7*Lxi*Psi2*tau*zeta^3/(mu2^2*rhop) - 9*Lxi*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) - 8*Lxi*Psi2*tau*zeta*zetab^2/(mu2^2*rhop) - 3*Lxi*tau*zetab^3/(mu2*rhop) + (10/3)*Lxi*tau*zeta*zetab/mu2^2 + (40/3)*Lxi*tau*zetab^2/mu2^2 + (19/3)*Lxi*tau*zetab/(mu2^2*rhop) - 46/3*Lxi*tau*zetab^2/(mu2^2*rhop*zeta) - 22*Psi2^2*tau*zeta^6/(mu2^2*rhop*zetab^2) - 109/3*Psi2^2*tau*zeta^5/(mu2^2*rhop*zetab) - 70/3*Psi2^2*tau*zeta^4/(mu2^2*rhop) - 13/3*Psi2^2*tau*zeta^3*zetab/(mu2^2*rhop) - 6*Psi2*tau*zeta^3*zetab/(mu2*rhop) - 9/2*Psi2*tau*zeta^2*zetab^2/(mu2*rhop) - 3/2*Psi2*tau*zeta*zetab^3/(mu2*rhop) + 50*Psi2*tau*zeta^4/(mu2^2*zetab) + (172/3)*Psi2*tau*zeta^3/mu2^2 + (26/3)*Psi2*tau*zeta^2*zetab/mu2^2 - 15/2*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) - 181/6*Psi2*tau*zeta^2/(mu2^2*rhop) - 97/6*Psi2*tau*zeta*zetab/(mu2^2*rhop) - 11/2*Psi2*tau*zetab^2/(mu2^2*rhop) - 3*tau*zetab^3/mu2 - 3*tau*zetab^2/(mu2*rhop) - 3/2*tau*zetab^3/(mu2*rhop*zeta) - 44*rhop*tau*zeta^2/mu2^2 + 8*rhop*tau*zeta*zetab/mu2^2 + (91/3)*tau*zeta/mu2^2 + (62/3)*tau*zetab/mu2^2 - 11/3*tau*zetab^2/(mu2^2*zeta) + (5/2)*tau/(mu2^2*rhop) - 19/3*tau*zetab/(mu2^2*rhop*zeta) - 11/2*tau*zetab^2/(mu2^2*rhop*zeta^2)},
 {"nn", "Psi0b", {"Tp","E","E"}, -1/3*Lxi^2*zetab^3/(mu2^2*rhop*zeta) + (5/3)*Lxi*Psi2*zeta^2*zetab/(mu2^2*rhop) - 8/3*Lxi*Psi2*zeta*zetab^2/(mu2^2*rhop) - 16/3*Lxi*Psi2*zetab^3/(mu2^2*rhop) - 1/2*Lxi*zetab^4/(mu2*rhop*zeta) - 20/3*Lxi*zetab^2/mu2^2 + (28/3)*Lxi*zetab^3/(mu2^2*zeta) + (25/6)*Lxi*zetab^2/(mu2^2*rhop*zeta) - 41/6*Lxi*zetab^3/(mu2^2*rhop*zeta^2) - 3*Psi2^2*zeta^5/(mu2^2*rhop*zetab) - 10*Psi2^2*zeta^4/(mu2^2*rhop) - 34/3*Psi2^2*zeta^3*zetab/(mu2^2*rhop) - 16/3*Psi2^2*zeta^2*zetab^2/(mu2^2*rhop) - 5/3*Psi2^2*zeta*zetab^3/(mu2^2*rhop) - 2*Psi2*zeta^2*zetab^2/(mu2*rhop) - 2*Psi2*zeta*zetab^3/(mu2*rhop) - 1/2*Psi2*zetab^4/(mu2*rhop) + 10*Psi2*zeta^3/mu2^2 + (62/3)*Psi2*zeta^2*zetab/mu2^2 + (10/3)*Psi2*zeta*zetab^2/mu2^2 + (7/2)*Psi2*zeta^2/(mu2^2*rhop) - 11*Psi2*zeta*zetab/(mu2^2*rhop) - 27/2*Psi2*zetab^2/(mu2^2*rhop) - 5*Psi2*zetab^3/(mu2^2*rhop*zeta) + (2/3)*zetab^3/mu2 - zetab^4/(mu2*zeta) - 7/4*zetab^3/(mu2*rhop*zeta) - 1/4*zetab^4/(mu2*rhop*zeta^2) - 40/3*rhop*zeta*zetab/mu2^2 + 4*rhop*zetab^2/mu2^2 + (20/3)*rhop*zetab^3/(mu2^2*zeta) + 6*zetab/mu2^2 + (38/3)*zetab^2/(mu2^2*zeta) - 10/3*zetab^3/(mu2^2*zeta^2) + (16/3)*zetab/(mu2^2*rhop*zeta) - 49/6*zetab^2/(mu2^2*rhop*zeta^2) - 5/2*zetab^3/(mu2^2*rhop*zeta^3)},
 {"nn", "Psi0b", {"Tp","E","E","E"}, Lxi*tau*zetab^4/(mu2^2*rhop*zeta) - 4/3*Lxi*tau*zetab^5/(mu2^2*rhop*zeta^2) + 3*Psi2*tau*zeta^2*zetab^2/(mu2^2*rhop) - 4/3*Psi2*tau*zeta*zetab^3/(mu2^2*rhop) - 4*Psi2*tau*zetab^4/(mu2^2*rhop) - Psi2*tau*zetab^5/(mu2^2*rhop*zeta) - 1/2*tau*zetab^5/(mu2*rhop*zeta) - 2/3*tau*zetab^3/mu2^2 + 6*tau*zetab^4/(mu2^2*zeta) - 2*tau*zetab^5/(mu2^2*zeta^2) + (11/2)*tau*zetab^3/(mu2^2*rhop*zeta) - 20/3*tau*zetab^4/(mu2^2*rhop*zeta^2) - 1/2*tau*zetab^5/(mu2^2*rhop*zeta^3)},
 {"nn", "Psi0b", {"Tp","E","E","E","E"}, (2/3)*Psi2*zeta*zetab^3/(mu2^2*rhop) - 2/3*Psi2*zetab^5/(mu2^2*rhop*zeta) - 4/3*zetab^4/(mu2^2*zeta) + (4/3)*zetab^5/(mu2^2*zeta^2) + (2/3)*zetab^4/(mu2^2*rhop*zeta^2) - 2/3*zetab^5/(mu2^2*rhop*zeta^3)},
 {"nn", "Psi0b", {"Tp","Ep"}, (5/3)*Lxi*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) + (5/3)*Lxi*Psi2*tau*zeta^3/(mu2^2*rhop) - 10/3*Lxi*tau*zeta^2/mu2^2 + (5/3)*Lxi*tau*zeta/(mu2^2*rhop) + (22/3)*Psi2^2*tau*zeta^7/(mu2^2*rhop*zetab^3) + (32/3)*Psi2^2*tau*zeta^6/(mu2^2*rhop*zetab^2) + (10/3)*Psi2^2*tau*zeta^5/(mu2^2*rhop*zetab) + (3/2)*Psi2*tau*zeta^4/(mu2*rhop) + (3/2)*Psi2*tau*zeta^3*zetab/(mu2*rhop) - 68/3*Psi2*tau*zeta^5/(mu2^2*zetab^2) - 44/3*Psi2*tau*zeta^4/(mu2^2*zetab) + (22/3)*Psi2*tau*zeta^4/(mu2^2*rhop*zetab^2) + (20/3)*Psi2*tau*zeta^3/(mu2^2*rhop*zetab) + (10/3)*Psi2*tau*zeta^2/(mu2^2*rhop) - 3*tau*zeta^2*zetab/mu2 + (3/2)*tau*zeta*zetab/(mu2*rhop) + 16*rhop*tau*zeta^3/(mu2^2*zetab) - 8*tau*zeta^2/(mu2^2*zetab) - 20/3*tau*zeta/mu2^2 + (10/3)*tau/(mu2^2*rhop)},
 {"nn", "Psi0b", {"Tp","Ep","E"}, (13/3)*Lxi*Psi2*zeta^3/(mu2^2*rhop) + (13/3)*Lxi*Psi2*zeta^2*zetab/(mu2^2*rhop) - 26/3*Lxi*zeta*zetab/mu2^2 + (13/3)*Lxi*zetab/(mu2^2*rhop) + (31/3)*Psi2^2*zeta^6/(mu2^2*rhop*zetab^2) + (55/3)*Psi2^2*zeta^5/(mu2^2*rhop*zetab) + (35/3)*Psi2^2*zeta^4/(mu2^2*rhop) + (11/3)*Psi2^2*zeta^3*zetab/(mu2^2*rhop) + (3/2)*Psi2*zeta^3*zetab/(mu2*rhop) + (3/2)*Psi2*zeta^2*zetab^2/(mu2*rhop) - 62/3*Psi2*zeta^4/(mu2^2*zetab) - 16*Psi2*zeta^3/mu2^2 - 22/3*Psi2*zeta^2*zetab/mu2^2 + (55/6)*Psi2*zeta^3/(mu2^2*rhop*zetab) + 16*Psi2*zeta^2/(mu2^2*rhop) + (77/6)*Psi2*zeta*zetab/(mu2^2*rhop) - 3*zeta*zetab^2/mu2 + (3/2)*zetab^2/(mu2*rhop) + (7/3)*zeta/mu2^2 - 55/3*zetab/mu2^2 - (7/6)/(mu2^2*rhop) + (55/6)*zetab/(mu2^2*rhop*zeta)},
 {"nn", "Psi0b", {"Tp","Ep","E","E"}, (11/3)*Lxi*tau*zetab^3/(mu2^2*rhop) + 6*Psi2*tau*zeta^3*zetab/(mu2^2*rhop) + (26/3)*Psi2*tau*zeta^2*zetab^2/(mu2^2*rhop) + (20/3)*Psi2*tau*zeta*zetab^3/(mu2^2*rhop) + (1/2)*tau*zetab^4/(mu2*rhop) + 14*tau*zeta*zetab^2/mu2^2 + (1/3)*tau*zetab^2/(mu2^2*rhop) + (25/3)*tau*zetab^3/(mu2^2*rhop*zeta)},
 {"nn", "Psi0b", {"Tp","Ep","E","E","E"}, (1/3)*Lxi*zetab^4/(mu2^2*rhop*zeta) + (4/3)*Psi2*zeta^2*zetab^2/(mu2^2*rhop) + 2*Psi2*zeta*zetab^3/(mu2^2*rhop) + Psi2*zetab^4/(mu2^2*rhop) + (2/3)*zetab^3/mu2^2 + (7/6)*zetab^3/(mu2^2*rhop*zeta) + (5/6)*zetab^4/(mu2^2*rhop*zeta^2)},
 {"nn", "Psi0b", {"Tp","Ep","E","E","E","E"}, (1/3)*tau*zetab^5/(mu2^2*rhop*zeta)},
 {"nn", "Psi0b", {"Tp","Ep","Ep"}, -2/3*Psi2^2*zeta^7/(mu2^2*rhop*zetab^3) - 4/3*Psi2^2*zeta^6/(mu2^2*rhop*zetab^2) - 2/3*Psi2^2*zeta^5/(mu2^2*rhop*zetab) + (8/3)*Psi2*zeta^5/(mu2^2*zetab^2) + (8/3)*Psi2*zeta^4/(mu2^2*zetab) - 4/3*Psi2*zeta^4/(mu2^2*rhop*zetab^2) - 4/3*Psi2*zeta^3/(mu2^2*rhop*zetab) - 8/3*rhop*zeta^3/(mu2^2*zetab) + (8/3)*zeta^2/(mu2^2*zetab) - 2/3*zeta/(mu2^2*rhop*zetab)},
 {"nn", "Psi0b", {"Tp","Ep","Ep","E"}, -11/3*Psi2*tau*zeta^4/(mu2^2*rhop) - 11/3*Psi2*tau*zeta^3*zetab/(mu2^2*rhop) + (22/3)*tau*zeta^2*zetab/mu2^2 - 11/3*tau*zeta*zetab/(mu2^2*rhop)},
 {"nn", "Psi0b", {"Tp","Ep","Ep","E","E"}, -5/3*Psi2*zeta^3*zetab/(mu2^2*rhop) - 5/3*Psi2*zeta^2*zetab^2/(mu2^2*rhop) + (10/3)*zeta*zetab^2/mu2^2 - 5/3*zetab^2/(mu2^2*rhop)},
 {"nn", "Psi0b", {"Tp","Ep","Ep","E","E","E"}, -1/3*tau*zetab^4/(mu2^2*rhop)},
 {"nn", "Psi0b", {"Tp","Tp"}, (1/3)*Lxi*Psi2*zeta^3/(mu2^2*rhop*zetab) + (1/3)*Lxi*Psi2*zeta^2/(mu2^2*rhop) - 2/3*Lxi*zeta/mu2^2 + (1/3)*Lxi/(mu2^2*rhop) + (14/3)*Psi2^2*zeta^6/(mu2^2*rhop*zetab^3) + (20/3)*Psi2^2*zeta^5/(mu2^2*rhop*zetab^2) + 2*Psi2^2*zeta^4/(mu2^2*rhop*zetab) + (3/2)*Psi2*zeta^3/(mu2*rhop) + (3/2)*Psi2*zeta^2*zetab/(mu2*rhop) - 44/3*Psi2*zeta^4/(mu2^2*zetab^2) - 28/3*Psi2*zeta^3/(mu2^2*zetab) + (14/3)*Psi2*zeta^3/(mu2^2*rhop*zetab^2) + 4*Psi2*zeta^2/(mu2^2*rhop*zetab) + 2*Psi2*zeta/(mu2^2*rhop) - 3*zeta*zetab/mu2 + (3/2)*zetab/(mu2*rhop) + (32/3)*rhop*zeta^2/(mu2^2*zetab) - 16/3*zeta/(mu2^2*zetab) - 4/mu2^2 + 2/(mu2^2*rhop*zeta)},
 {"nn", "Psi0b", {"Tp","Tp","E"}, (4/3)*Lxi*tau*zetab^2/(mu2^2*rhop) + (25/3)*Psi2*tau*zeta^3/(mu2^2*rhop) + (22/3)*Psi2*tau*zeta^2*zetab/(mu2^2*rhop) + (11/3)*Psi2*tau*zeta*zetab^2/(mu2^2*rhop) + 3*tau*zetab^3/(mu2*rhop) - 34/3*tau*zeta*zetab/mu2^2 - 22/3*tau*zetab^2/mu2^2 - 11/3*tau*zetab/(mu2^2*rhop) + 11*tau*zetab^2/(mu2^2*rhop*zeta)},
 {"nn", "Psi0b", {"Tp","Tp","E","E"}, (1/3)*Lxi*zetab^3/(mu2^2*rhop*zeta) - Psi2*zeta^2*zetab/(mu2^2*rhop) + (5/3)*Psi2*zeta*zetab^2/(mu2^2*rhop) + (10/3)*Psi2*zetab^3/(mu2^2*rhop) + (1/2)*zetab^4/(mu2*rhop*zeta) + (8/3)*zetab^2/mu2^2 - 20/3*zetab^3/(mu2^2*zeta) - 10/3*zetab^2/(mu2^2*rhop*zeta) + 5*zetab^3/(mu2^2*rhop*zeta^2)},
 {"nn", "Psi0b", {"Tp","Tp","E","E","E"}, -tau*zetab^4/(mu2^2*rhop*zeta) + tau*zetab^5/(mu2^2*rhop*zeta^2)},
 {"nn", "Psi0b", {"Tp","Tp","Ep"}, -4/3*Psi2*tau*zeta^4/(mu2^2*rhop*zetab) - 4/3*Psi2*tau*zeta^3/(mu2^2*rhop) + (8/3)*tau*zeta^2/mu2^2 - 4/3*tau*zeta/(mu2^2*rhop)},
 {"nn", "Psi0b", {"Tp","Tp","Ep","E"}, -11/3*Psi2*zeta^3/(mu2^2*rhop) - 11/3*Psi2*zeta^2*zetab/(mu2^2*rhop) + (22/3)*zeta*zetab/mu2^2 - 11/3*zetab/(mu2^2*rhop)},
 {"nn", "Psi0b", {"Tp","Tp","Ep","E","E"}, -10/3*tau*zetab^3/(mu2^2*rhop)},
 {"nn", "Psi0b", {"Tp","Tp","Ep","E","E","E"}, -1/3*zetab^4/(mu2^2*rhop*zeta)},
 {"nn", "X1", {}, -4/3*Lxi^2*tau*zeta^3/(mu2*zetab) + (8/3)*Lxi^2*tau*zeta^2/mu2 - 2/3*Lxi*Psi2*tau*zeta^6/(mu2*zetab^3) - 8*Lxi*Psi2*tau*zeta^4/(mu2*zetab) - 20/3*Lxi*Psi2*tau*zeta^3/mu2 + 2*Lxi*Psi2*tau*zeta^2*zetab/mu2 + (4/3)*Lxi*tau*zeta^3 - 5/3*Lxi*tau*zeta^2*zetab + Lxi*tau*zeta*zetab^2 + (4/3)*Lxi*rhop*tau*zeta^4/(mu2*zetab^2) - 6*Lxi*rhop*tau*zeta^3/(mu2*zetab) + (44/3)*Lxi*rhop*tau*zeta^2/mu2 - 8/3*Lxi*rhop*tau*zeta*zetab/mu2 - Lxi*tau*zeta^3/(mu2*zetab^2) + (28/3)*Lxi*tau*zeta^2/(mu2*zetab) - 17*Lxi*tau*zeta/mu2 + 4*Lxi*tau*zetab/mu2 + (2/3)*Psi2^2*tau*zeta^9/(mu2*zetab^5) + 4*Psi2^2*tau*zeta^8/(mu2*zetab^4) + (20/3)*Psi2^2*tau*zeta^7/(mu2*zetab^3) + 5*Psi2^2*tau*zeta^6/(mu2*zetab^2) + (5/3)*Psi2^2*tau*zeta^5/(mu2*zetab) + Psi2^2*tau*zeta^3*zetab/mu2 - Psi2^2*tau*zeta^2*zetab^2/mu2 + (1/3)*Psi2*tau*zeta^6/zetab^2 - 1/6*Psi2*tau*zeta^5/zetab + (5/2)*Psi2*tau*zeta^4 + (11/3)*Psi2*tau*zeta^3*zetab + (5/3)*Psi2*tau*zeta^2*zetab^2 - 8/3*Psi2*rhop*tau*zeta^7/(mu2*zetab^4) - 43/3*Psi2*rhop*tau*zeta^6/(mu2*zetab^3) - 44/3*Psi2*rhop*tau*zeta^5/(mu2*zetab^2) - 20/3*Psi2*rhop*tau*zeta^4/(mu2*zetab) + Psi2*rhop*tau*zeta^3/mu2 - 2*Psi2*rhop*tau*zeta^2*zetab/mu2 - 1/2*Psi2*tau*zeta^6/(mu2*zetab^4) + (3/2)*Psi2*tau*zeta^4/(mu2*zetab^2) + 4*Psi2*tau*zeta^3/(mu2*zetab) + (8/3)*Psi2*tau*zeta^2/mu2 + 2*Psi2*tau*zeta*zetab/mu2 - 1/3*mu2*tau*zeta^3*zetab + (1/6)*mu2*tau*zeta^2*zetab^2 - 2/3*rhop*tau*zeta^4/zetab + (7/3)*rhop*tau*zeta^3 - 25/6*rhop*tau*zeta^2*zetab + (2/3)*tau*zeta^3/zetab - 10/3*tau*zeta^2 + (15/4)*tau*zeta*zetab + (3/4)*tau*zetab^2 + (8/3)*rhop^2*tau*zeta^5/(mu2*zetab^3) + (38/3)*rhop^2*tau*zeta^4/(mu2*zetab^2) + (10/3)*rhop^2*tau*zeta^3/(mu2*zetab) + (4/3)*rhop*tau*zeta^4/(mu2*zetab^3) - 10/3*rhop*tau*zeta^3/(mu2*zetab^2) - rhop*tau*zeta^2/(mu2*zetab) - 4*rhop*tau*zeta/mu2 - 1/3*tau*zeta^3/(mu2*zetab^3) - 1/3*tau*zeta^2/(mu2*zetab^2) - 11/2*tau*zeta/(mu2*zetab) + (9/2)*tau/mu2},
 {"nn", "X1", {"E"}, -4/3*Lxi*Psi2*zeta^5/(mu2*zetab^2) + 4*Lxi*Psi2*zeta^4/(mu2*zetab) + (16/3)*Lxi*Psi2*zeta^3/mu2 + (8/3)*Lxi*rhop*zeta^3/(mu2*zetab) - 32/3*Lxi*rhop*zeta^2/mu2 - 4/3*Lxi*zeta^2/(mu2*zetab) + (16/3)*Lxi*zeta/mu2 - 29/6*Psi2^2*zeta^6/(mu2*zetab^2) - 26/3*Psi2^2*zeta^5/(mu2*zetab) - 5/2*Psi2^2*zeta^4/mu2 + (4/3)*Psi2^2*zeta^3*zetab/mu2 + (2/3)*Psi2*zeta^5/zetab - 13/12*Psi2*zeta^4 - 5/4*Psi2*zeta^3*zetab + (1/2)*Psi2*zeta^2*zetab^2 + 19*Psi2*rhop*zeta^4/(mu2*zetab) + 17*Psi2*rhop*zeta^3/mu2 - 8/3*Psi2*rhop*zeta^2*zetab/mu2 + (19/3)*Psi2*zeta^4/(mu2*zetab^2) - 10*Psi2*zeta^3/(mu2*zetab) - 77/6*Psi2*zeta^2/mu2 + (23/6)*Psi2*zeta*zetab/mu2 - 4/3*rhop*zeta^3 + (7/2)*rhop*zeta^2*zetab - rhop*zeta*zetab^2 + (2/3)*zeta^2 - 7/4*zeta*zetab + (1/2)*zetab^2 - 56/3*rhop^2*zeta^2/mu2 - 38/3*rhop*zeta^2/(mu2*zetab) + (97/3)*rhop*zeta/mu2 - 5*rhop*zetab/mu2 + (19/3)*zeta/(mu2*zetab) - (23/2)/mu2 + (5/2)*zetab/(mu2*zeta)},
 {"nn", "X1", {"E","E"}, -2/3*Psi2*tau*zeta^5/(mu2*zetab) + (10/3)*Psi2*tau*zeta^4/mu2 + 4*Psi2*tau*zeta^3*zetab/mu2 + (4/3)*rhop*tau*zeta^3/mu2 - 8*rhop*tau*zeta^2*zetab/mu2 - 2/3*tau*zeta^2/mu2 + 4*tau*zeta*zetab/mu2},
 {"nn", "X1", {"Ep"}, -4/3*Lxi^2*zeta^3/(mu2*zetab) - 2/3*Lxi*Psi2*zeta^6/(mu2*zetab^3) + (16/3)*Lxi*Psi2*zeta^5/(mu2*zetab^2) - 2/3*Lxi*Psi2*zeta^4/(mu2*zetab) - 6*Lxi*Psi2*zeta^3/mu2 + Lxi*zeta^3 + (4/3)*Lxi*rhop*zeta^4/(mu2*zetab^2) - 46/3*Lxi*rhop*zeta^3/(mu2*zetab) + (28/3)*Lxi*rhop*zeta^2/mu2 - 7/3*Lxi*zeta^3/(mu2*zetab^2) + 10*Lxi*zeta^2/(mu2*zetab) - 7*Lxi*zeta/mu2 - Psi2^2*zeta^9/(mu2*zetab^5) - 5*Psi2^2*zeta^8/(mu2*zetab^4) - 25/3*Psi2^2*zeta^7/(mu2*zetab^3) - 6*Psi2^2*zeta^6/(mu2*zetab^2) - 3*Psi2^2*zeta^5/(mu2*zetab) + 2*Psi2^2*zeta^3*zetab/mu2 + (1/6)*Psi2*zeta^6/zetab^2 - 7/6*Psi2*zeta^5/zetab - 1/4*Psi2*zeta^4 + (13/12)*Psi2*zeta^3*zetab + 4*Psi2*rhop*zeta^7/(mu2*zetab^4) + (43/3)*Psi2*rhop*zeta^6/(mu2*zetab^3) + 16*Psi2*rhop*zeta^5/(mu2*zetab^2) + (14/3)*Psi2*rhop*zeta^4/(mu2*zetab) + 3*Psi2*rhop*zeta^3/mu2 - 2*Psi2*rhop*zeta^2*zetab/mu2 - 1/6*Psi2*zeta^6/(mu2*zetab^4) - 4*Psi2*zeta^5/(mu2*zetab^3) - 25/2*Psi2*zeta^4/(mu2*zetab^2) - 37/6*Psi2*zeta^3/(mu2*zetab) + (3/2)*Psi2*zeta*zetab/mu2 - 1/6*mu2*zeta^3*zetab - 1/3*rhop*zeta^4/zetab + (13/3)*rhop*zeta^3 - 2*rhop*zeta^2*zetab + (5/6)*zeta^3/zetab - 11/4*zeta^2 + zeta*zetab - 4*rhop^2*zeta^5/(mu2*zetab^3) - 26/3*rhop^2*zeta^4/(mu2*zetab^2) - 6*rhop^2*zeta^3/(mu2*zetab) + (14/3)*rhop*zeta^3/(mu2*zetab^2) + (52/3)*rhop*zeta^2/(mu2*zetab) - 2*rhop*zeta/mu2 + (1/3)*zeta^3/(mu2*zetab^3) + (4/3)*zeta^2/(mu2*zetab^2) - 17/2*zeta/(mu2*zetab) + (3/2)/mu2},
 {"nn", "X1", {"Ep","E"}, -16/3*Lxi*tau*zeta^3/mu2 + (8/3)*Lxi*tau*zeta^2*zetab/mu2 - 1/3*Psi2*tau*zeta^6/(mu2*zetab^2) + (25/3)*Psi2*tau*zeta^5/(mu2*zetab) - 3*Psi2*tau*zeta^4/mu2 - 9*Psi2*tau*zeta^3*zetab/mu2 - 4/3*Psi2*tau*zeta^2*zetab^2/mu2 + 2*tau*zeta^3*zetab - 4/3*tau*zeta^2*zetab^2 - 80/3*rhop*tau*zeta^3/mu2 + (28/3)*rhop*tau*zeta^2*zetab/mu2 - 4*tau*zeta^3/(mu2*zetab) + (58/3)*tau*zeta^2/mu2 - 13*tau*zeta*zetab/mu2},
 {"nn", "X1", {"Ep","E","E"}, -2*Psi2*zeta^5/(mu2*zetab) - 2/3*Psi2*zeta^4/mu2 + (4/3)*Psi2*zeta^3*zetab/mu2 + 4*rhop*zeta^3/mu2 - 8/3*rhop*zeta^2*zetab/mu2 - 2*zeta^2/mu2 + (4/3)*zeta*zetab/mu2},
 {"nn", "X1", {"Ep","Ep"}, -2/3*Lxi*tau*zeta^4/(mu2*zetab) + (10/3)*Lxi*tau*zeta^3/mu2 + (4/3)*Psi2*tau*zeta^7/(mu2*zetab^3) + (5/3)*Psi2*tau*zeta^6/(mu2*zetab^2) - 4/3*Psi2*tau*zeta^5/(mu2*zetab) - 4/3*Psi2*tau*zeta^4/mu2 - Psi2*tau*zeta^3*zetab/mu2 - tau*zeta^3*zetab - 4*rhop*tau*zeta^5/(mu2*zetab^2) - 11/3*rhop*tau*zeta^4/(mu2*zetab) + 2*rhop*tau*zeta^3/mu2 + (3/2)*tau*zeta^4/(mu2*zetab^2) + (17/6)*tau*zeta^3/(mu2*zetab) - 3*tau*zeta^2/mu2},
 {"nn", "X1", {"Ep","Ep","E"}, -2/3*Lxi*zeta^3/mu2 - 7/6*Psi2*zeta^6/(mu2*zetab^2) + (17/6)*Psi2*zeta^5/(mu2*zetab) + (11/3)*Psi2*zeta^4/mu2 + (1/3)*Psi2*zeta^3*zetab/mu2 + (1/3)*zeta^3*zetab + (10/3)*rhop*zeta^4/(mu2*zetab) - 20/3*rhop*zeta^3/mu2 - 2*zeta^3/(mu2*zetab) + (29/6)*zeta^2/mu2},
 {"nn", "X1", {"Ep","Ep","E","E"}, -2/3*tau*zeta^3*zetab/mu2},
 {"nn", "X1", {"Ep","Ep","Ep"}, (1/3)*Psi2*zeta^7/(mu2*zetab^3) + (5/6)*Psi2*zeta^6/(mu2*zetab^2) + (1/2)*Psi2*zeta^5/(mu2*zetab) - 2/3*rhop*zeta^5/(mu2*zetab^2) - rhop*zeta^4/(mu2*zetab) + (1/3)*zeta^4/(mu2*zetab^2) + (1/2)*zeta^3/(mu2*zetab)},
 {"nn", "X1", {"Ep","Ep","Ep","E"}, -2/3*tau*zeta^4/mu2},
 {"nn", "X1", {"Tp"}, (4/3)*Lxi^2*tau*zeta^2/(mu2*rhop) - 8/3*Lxi^2*tau*zeta*zetab/(mu2*rhop) - 8/3*Lxi*Psi2*tau*zeta^4/(mu2*rhop*zetab) - 1/3*Lxi*Psi2*tau*zeta^3/(mu2*rhop) - 7/3*Lxi*Psi2*tau*zeta^2*zetab/(mu2*rhop) + (4/3)*Lxi*Psi2*tau*zeta*zetab^2/(mu2*rhop) - 2/3*Lxi*tau*zeta^2*zetab/rhop + (5/6)*Lxi*tau*zeta*zetab^2/rhop + (4/3)*Lxi*tau*zeta^3/(mu2*zetab) + 6*Lxi*tau*zeta^2/mu2 - 6*Lxi*tau*zeta*zetab/mu2 + Lxi*tau*zeta^2/(mu2*rhop*zetab) - 14/3*Lxi*tau*zeta/(mu2*rhop) + Lxi*tau*zetab/(mu2*rhop) - 1/6*Psi2^2*tau*zeta^8/(mu2*rhop*zetab^4) - 1/2*Psi2^2*tau*zeta^7/(mu2*rhop*zetab^3) - 1/2*Psi2^2*tau*zeta^6/(mu2*rhop*zetab^2) - 5/6*Psi2^2*tau*zeta^5/(mu2*rhop*zetab) + (1/3)*Psi2^2*tau*zeta^4/(mu2*rhop) + Psi2^2*tau*zeta^2*zetab^2/(mu2*rhop) + (1/12)*Psi2*tau*zeta^4/rhop - 1/2*Psi2*tau*zeta^3*zetab/rhop + (1/4)*Psi2*tau*zeta^2*zetab^2/rhop + Psi2*tau*zeta^6/(mu2*zetab^3) - 1/3*Psi2*tau*zeta^5/(mu2*zetab^2) - 5/3*Psi2*tau*zeta^4/(mu2*zetab) + (2/3)*Psi2*tau*zeta^3/mu2 - Psi2*tau*zeta^2*zetab/mu2 + 2*Psi2*tau*zeta*zetab^2/mu2 - 1/3*Psi2*tau*zeta^5/(mu2*rhop*zetab^3) - 4/3*Psi2*tau*zeta^4/(mu2*rhop*zetab^2) - 1/2*Psi2*tau*zeta^3/(mu2*rhop*zetab) - 13/6*Psi2*tau*zeta^2/(mu2*rhop) + (5/6)*Psi2*tau*zeta*zetab/(mu2*rhop) + (1/2)*Psi2*tau*zetab^2/(mu2*rhop) - 2/3*tau*zeta^3 - 1/2*tau*zeta^2*zetab - 1/6*tau*zeta^2/rhop + (1/12)*tau*zeta*zetab/rhop + (1/4)*tau*zetab^2/rhop - 4/3*rhop*tau*zeta^4/(mu2*zetab^2) + (10/3)*rhop*tau*zeta^3/(mu2*zetab) + 2*rhop*tau*zeta^2/mu2 + (4/3)*tau*zeta^3/(mu2*zetab^2) - 11/3*tau*zeta/mu2 + (2/3)*tau*zetab/mu2 - tau*zeta/(mu2*rhop*zetab) - 1/2*tau/(mu2*rhop) + (1/2)*tau*zetab/(mu2*rhop*zeta)},
 {"nn", "X1", {"Tp","E"}, (4/3)*Lxi*Psi2*zeta^4/(mu2*rhop*zetab) - 4/3*Lxi*Psi2*zeta^3/(mu2*rhop) - 8/3*Lxi*Psi2*zeta^2*zetab/(mu2*rhop) - 8/3*Lxi*zeta^2/mu2 + (16/3)*Lxi*zeta*zetab/mu2 + (4/3)*Lxi*zeta/(mu2*rhop) - 8/3*Lxi*zetab/(mu2*rhop) - 2/3*Psi2^2*zeta^6/(mu2*rhop*zetab^2) - 1/2*Psi2^2*zeta^5/(mu2*rhop*zetab) - 4/3*Psi2^2*zeta^4/(mu2*rhop) - 5/6*Psi2^2*zeta^3*zetab/(mu2*rhop) + (2/3)*Psi2^2*zeta^2*zetab^2/(mu2*rhop) - 1/3*Psi2*zeta^4/rhop + (1/12)*Psi2*zeta^3*zetab/rhop + (5/12)*Psi2*zeta^2*zetab^2/rhop + (11/3)*Psi2*zeta^4/(mu2*zetab) - 8/3*Psi2*zeta^3/mu2 - 5/3*Psi2*zeta^2*zetab/mu2 - 4/3*Psi2*zeta*zetab^2/mu2 + (1/2)*Psi2*zeta^4/(mu2*rhop*zetab^2) - 5/2*Psi2*zeta^3/(mu2*rhop*zetab) - 5/3*Psi2*zeta^2/(mu2*rhop) - Psi2*zeta*zetab/(mu2*rhop) + (2/3)*Psi2*zetab^2/(mu2*rhop) + (2/3)*zeta^2*zetab - 5/6*zeta*zetab^2 - 1/3*zeta*zetab/rhop + (5/12)*zetab^2/rhop - 14/3*rhop*zeta^2/mu2 + (28/3)*rhop*zeta*zetab/mu2 - zeta^2/(mu2*zetab) + 7*zeta/mu2 - 17/3*zetab/mu2 + (1/2)*zeta/(mu2*rhop*zetab) - (7/3)/(mu2*rhop) + (1/2)*zetab/(mu2*rhop*zeta)},
 {"nn", "X1", {"Tp","E","E"}, (2/3)*Psi2*tau*zeta^4/(mu2*rhop) - 2/3*Psi2*tau*zeta^3*zetab/(mu2*rhop) - 4/3*Psi2*tau*zeta^2*zetab^2/(mu2*rhop) - 4/3*tau*zeta^2*zetab/mu2 + (8/3)*tau*zeta*zetab^2/mu2 + (2/3)*tau*zeta*zetab/(mu2*rhop) - 4/3*tau*zetab^2/(mu2*rhop)},
 {"nn", "X1", {"Tp","Ep"}, (2/3)*Lxi^2*zeta^2/(mu2*rhop) + (2/3)*Lxi*Psi2*zeta^5/(mu2*rhop*zetab^2) + Lxi*Psi2*zeta^4/(mu2*rhop*zetab) + (4/3)*Lxi*Psi2*zeta^3/(mu2*rhop) - 1/3*Lxi*Psi2*zeta^2*zetab/(mu2*rhop) - 1/3*Lxi*zeta^2*zetab/rhop + (2/3)*Lxi*zeta^3/(mu2*zetab) + 2*Lxi*zeta^2/mu2 + (2/3)*Lxi*zeta^2/(mu2*rhop*zetab) + (1/3)*Lxi*zeta/(mu2*rhop) + (1/6)*Psi2^2*zeta^8/(mu2*rhop*zetab^4) + (1/2)*Psi2^2*zeta^7/(mu2*rhop*zetab^3) + (5/6)*Psi2^2*zeta^6/(mu2*rhop*zetab^2) + (1/6)*Psi2^2*zeta^5/(mu2*rhop*zetab) - 2/3*Psi2^2*zeta^4/(mu2*rhop) - Psi2^2*zeta^3*zetab/(mu2*rhop) - 5/12*Psi2*zeta^4/rhop - 3/4*Psi2*zeta^3*zetab/rhop + (1/3)*Psi2*zeta^6/(mu2*zetab^3) - Psi2*zeta^5/(mu2*zetab^2) - 5/3*Psi2*zeta^4/(mu2*zetab) + (1/3)*Psi2*zeta^3/mu2 + (1/3)*Psi2*zeta^5/(mu2*rhop*zetab^3) + 2*Psi2*zeta^4/(mu2*rhop*zetab^2) + (5/6)*Psi2*zeta^3/(mu2*rhop*zetab) - 5/3*Psi2*zeta^2/(mu2*rhop) - 5/6*Psi2*zeta*zetab/(mu2*rhop) - zeta^3 + (1/6)*zeta^2/rhop - 7/12*zeta*zetab/rhop - 4/3*rhop*zeta^4/(mu2*zetab^2) + 2*rhop*zeta^3/(mu2*zetab) + (4/3)*rhop*zeta^2/mu2 + (4/3)*zeta^3/(mu2*zetab^2) - 11/3*zeta^2/(mu2*zetab) + (2/3)*zeta/mu2 + (11/6)*zeta/(mu2*rhop*zetab) - (3/2)/(mu2*rhop)},
 {"nn", "X1", {"Tp","Ep","E"}, (4/3)*Lxi*tau*zeta^2*zetab/(mu2*rhop) + (1/3)*Psi2*tau*zeta^5/(mu2*rhop*zetab) + Psi2*tau*zeta^4/(mu2*rhop) + (5/3)*Psi2*tau*zeta^3*zetab/(mu2*rhop) - 1/3*Psi2*tau*zeta^2*zetab^2/(mu2*rhop) - 1/3*tau*zeta^2*zetab^2/rhop + (4/3)*tau*zeta^3/mu2 + (14/3)*tau*zeta^2*zetab/mu2 + (2/3)*tau*zeta^2/(mu2*rhop) + (1/3)*tau*zeta*zetab/(mu2*rhop)},
 {"nn", "X1", {"Tp","Ep","E","E"}, (1/3)*Psi2*zeta^4/(mu2*rhop) + (1/3)*Psi2*zeta^3*zetab/(mu2*rhop) - 2/3*zeta^2*zetab/mu2 + (1/3)*zeta*zetab/(mu2*rhop)},
 {"nn", "X1", {"Tp","Ep","Ep"}, -1/3*Lxi*tau*zeta^3/(mu2*rhop) - 1/6*Psi2*tau*zeta^6/(mu2*rhop*zetab^2) + (2/3)*Psi2*tau*zeta^5/(mu2*rhop*zetab) + (5/6)*Psi2*tau*zeta^4/(mu2*rhop) + (1/3)*Psi2*tau*zeta^3*zetab/(mu2*rhop) + (1/3)*tau*zeta^3*zetab/rhop + 2*tau*zeta^4/(mu2*zetab) - 1/3*tau*zeta^3/mu2 - 5/6*tau*zeta^3/(mu2*rhop*zetab) + (3/2)*tau*zeta^2/(mu2*rhop)},
 {"nn", "X1", {"Tp","Ep","Ep","E"}, -1/6*Psi2*zeta^5/(mu2*rhop*zetab) - 1/6*Psi2*zeta^4/(mu2*rhop) - 1/6*zeta^2/(mu2*rhop)},
 {"nn", "X1", {"Tp","Ep","Ep","Ep"}, -1/6*Psi2*zeta^6/(mu2*rhop*zetab^2) - 1/6*Psi2*zeta^5/(mu2*rhop*zetab) + (1/3)*zeta^4/(mu2*zetab) - 1/6*zeta^3/(mu2*rhop*zetab)},
 {"nn", "X1", {"Tp","Tp"}, -2/3*Lxi*tau*zeta^2/(mu2*rhop) + 2*Lxi*tau*zeta*zetab/(mu2*rhop) + (1/3)*Psi2*tau*zeta^5/(mu2*rhop*zetab^2) + Psi2*tau*zeta^4/(mu2*rhop*zetab) + (1/3)*Psi2*tau*zeta^2*zetab/(mu2*rhop) - Psi2*tau*zeta*zetab^2/(mu2*rhop) + (1/3)*tau*zeta^2*zetab/rhop - 1/2*tau*zeta*zetab^2/rhop - 2/3*tau*zeta^3/(mu2*zetab) - 4/3*tau*zeta^2/mu2 + (2/3)*tau*zeta*zetab/mu2 + 2*tau*zeta/(mu2*rhop) - tau*zetab/(mu2*rhop)},
 {"nn", "X1", {"Tp","Tp","E"}, -1/3*Psi2*zeta^4/(mu2*rhop*zetab) + (2/3)*Psi2*zeta^3/(mu2*rhop) + Psi2*zeta^2*zetab/(mu2*rhop) + (2/3)*zeta^2/mu2 - 2*zeta*zetab/mu2 - 1/3*zeta/(mu2*rhop) + zetab/(mu2*rhop)},
 {"nn", "X1", {"Tp","Tp","Ep"}, -2/3*Lxi*zeta^2/(mu2*rhop) - 1/3*Psi2*zeta^5/(mu2*rhop*zetab^2) + (1/3)*Psi2*zeta^4/(mu2*rhop*zetab) + (1/3)*Psi2*zeta^3/(mu2*rhop) + (1/3)*Psi2*zeta^2*zetab/(mu2*rhop) + (1/3)*zeta^2*zetab/rhop + (2/3)*zeta^3/(mu2*zetab) - 4/3*zeta^2/mu2 - 2/3*zeta^2/(mu2*rhop*zetab) + zeta/(mu2*rhop)},
 {"nn", "X1", {"Tp","Tp","Ep","E"}, -2/3*tau*zeta^2*zetab/(mu2*rhop)},
 {"nn", "X1", {"Tp","Tp","Ep","Ep"}, -1/3*tau*zeta^3/(mu2*rhop)},
 {"nn", "X1b", {}, -4/3*Lxi^2*tau*zeta*zetab/mu2 + (4/3)*Lxi^2*tau*zetab^2/mu2 + Lxi*Psi2*tau*zeta^5/(mu2*zetab^2) + 2*Lxi*Psi2*tau*zeta^4/(mu2*zetab) + (5/3)*Lxi*Psi2*tau*zeta^3/mu2 - 8/3*Lxi*Psi2*tau*zeta^2*zetab/mu2 + (2/3)*Lxi*Psi2*tau*zeta*zetab^2/mu2 - Lxi*tau*zeta*zetab^2 - 1/3*Lxi*tau*zetab^3 - 14/3*Lxi*rhop*tau*zeta^2/mu2 + (20/3)*Lxi*rhop*tau*zeta*zetab/mu2 - 4/3*Lxi*rhop*tau*zetab^2/mu2 + (11/3)*Lxi*tau*zeta/mu2 - 11/3*Lxi*tau*zetab/mu2 + 2*Lxi*tau*zetab^2/(mu2*zeta) - 1/2*Psi2^2*tau*zeta^8/(mu2*zetab^4) + 4*Psi2^2*tau*zeta^7/(mu2*zetab^3) + 12*Psi2^2*tau*zeta^6/(mu2*zetab^2) + (22/3)*Psi2^2*tau*zeta^5/(mu2*zetab) + (11/6)*Psi2^2*tau*zeta^4/mu2 - 19/6*Psi2*tau*zeta^5/zetab - 11/3*Psi2*tau*zeta^4 - 1/2*Psi2*tau*zeta^3*zetab + (5/6)*Psi2*tau*zeta^2*zetab^2 - 1/6*Psi2*tau*zeta*zetab^3 + 3*Psi2*rhop*tau*zeta^6/(mu2*zetab^3) - 20*Psi2*rhop*tau*zeta^5/(mu2*zetab^2) - 24*Psi2*rhop*tau*zeta^4/(mu2*zetab) - 5*Psi2*rhop*tau*zeta^3/mu2 - 1/2*Psi2*tau*zeta^5/(mu2*zetab^3) + Psi2*tau*zeta^4/(mu2*zetab^2) + (23/2)*Psi2*tau*zeta^3/(mu2*zetab) + (28/3)*Psi2*tau*zeta^2/mu2 + (5/3)*Psi2*tau*zeta*zetab/mu2 - 1/6*mu2*tau*zeta^2*zetab^2 + (1/3)*mu2*tau*zeta*zetab^3 + 3*rhop*tau*zeta^3 + (7/6)*rhop*tau*zeta^2*zetab - 10/3*rhop*tau*zeta*zetab^2 + (1/3)*rhop*tau*zetab^3 - 5/4*tau*zeta^2 - 17/4*tau*zeta*zetab + (7/2)*tau*zetab^2 - 1/2*tau*zetab^3/zeta + 18*rhop^2*tau*zeta^3/(mu2*zetab) + 6*rhop^2*tau*zeta^2/mu2 - 3*rhop*tau*zeta^2/(mu2*zetab) - 12*rhop*tau*zeta/mu2 - 16/3*rhop*tau*zetab/mu2 + (1/2)*tau*zeta/(mu2*zetab) - 5/2*tau/mu2 + 7*tau*zetab/(mu2*zeta)},
 {"nn", "X1b", {"E"}, -4/3*Lxi^2*zetab^2/mu2 + (2/3)*Lxi*Psi2*zeta^4/(mu2*zetab) - 1/3*Lxi*Psi2*zeta^3/mu2 - 2*Lxi*Psi2*zeta^2*zetab/mu2 - 11/3*Lxi*Psi2*zeta*zetab^2/mu2 - 2/3*Lxi*Psi2*zetab^3/mu2 + (2/3)*Lxi*zeta*zetab^2 + (1/3)*Lxi*zetab^3 - 8/3*Lxi*rhop*zeta*zetab/mu2 + 2*Lxi*rhop*zetab^2/mu2 - 1/3*Lxi*zetab/mu2 - 5/3*Lxi*zetab^2/(mu2*zeta) + (5/3)*Psi2^2*zeta^7/(mu2*zetab^3) - 10/3*Psi2^2*zeta^6/(mu2*zetab^2) - 25/3*Psi2^2*zeta^5/(mu2*zetab) - 16/3*Psi2^2*zeta^4/mu2 - 1/3*Psi2^2*zeta^3*zetab/mu2 + Psi2^2*zeta^2*zetab^2/mu2 + (3/4)*Psi2*zeta^4 - 7/4*Psi2*zeta^3*zetab - 3/2*Psi2*zeta^2*zetab^2 + Psi2*zeta*zetab^3 - 4/3*Psi2*rhop*zeta^5/(mu2*zetab^2) + (43/3)*Psi2*rhop*zeta^4/(mu2*zetab) + (43/3)*Psi2*rhop*zeta^3/mu2 + (4/3)*Psi2*rhop*zeta^2*zetab/mu2 - 6*Psi2*rhop*zeta*zetab^2/mu2 + (13/6)*Psi2*zeta^4/(mu2*zetab^2) - 7/2*Psi2*zeta^3/(mu2*zetab) - 16*Psi2*zeta^2/mu2 - 34/3*Psi2*zeta*zetab/mu2 + 6*Psi2*zetab^2/mu2 - 1/3*Psi2*zetab^3/(mu2*zeta) - 1/6*mu2*zeta*zetab^3 - 4/3*rhop*zeta^2*zetab + (20/3)*rhop*zeta*zetab^2 - 2*rhop*zetab^3 + (5/3)*zeta*zetab - 17/4*zetab^2 + (4/3)*zetab^3/zeta - 32/3*rhop^2*zeta^2/mu2 - 16/3*rhop^2*zeta*zetab/mu2 + 8*rhop^2*zetab^2/mu2 + (11/3)*rhop*zeta/mu2 + (107/3)*rhop*zetab/mu2 - 18*rhop*zetab^2/(mu2*zeta) + (29/6)/mu2 - 121/6*zetab/(mu2*zeta) + (15/2)*zetab^2/(mu2*zeta^2)},
 {"nn", "X1b", {"E","E"}, -8/3*Lxi*tau*zetab^3/mu2 + (5/3)*Psi2*tau*zeta^4/mu2 + 3*Psi2*tau*zeta^3*zetab/mu2 - 11/3*Psi2*tau*zeta^2*zetab^2/mu2 - 8*Psi2*tau*zeta*zetab^3/mu2 + Psi2*tau*zetab^4/mu2 + (5/3)*tau*zeta*zetab^3 - 2/3*tau*zetab^4 - 20/3*rhop*tau*zeta*zetab^2/mu2 + 21*rhop*tau*zetab^3/mu2 - 2*rhop*tau*zetab^4/(mu2*zeta) + (32/3)*tau*zetab^2/mu2 - 101/6*tau*zetab^3/(mu2*zeta) + (3/2)*tau*zetab^4/(mu2*zeta^2)},
 {"nn", "X1b", {"E","E","E"}, (3/2)*Psi2*zeta^2*zetab^2/mu2 + (5/6)*Psi2*zeta*zetab^3/mu2 - 2/3*Psi2*zetab^4/mu2 - 3*rhop*zetab^3/mu2 + (4/3)*rhop*zetab^4/(mu2*zeta) + (3/2)*zetab^3/(mu2*zeta) - 2/3*zetab^4/(mu2*zeta^2)},
 {"nn", "X1b", {"Ep"}, 2*Lxi*Psi2*zeta^4/(mu2*zetab) + 2*Lxi*Psi2*zeta^3/mu2 - 4*Lxi*rhop*zeta^2/mu2 + 2*Lxi*zeta/mu2 - 1/2*Psi2^2*zeta^8/(mu2*zetab^4) - 4/3*Psi2^2*zeta^7/(mu2*zetab^3) - Psi2^2*zeta^6/(mu2*zetab^2) + Psi2^2*zeta^5/(mu2*zetab) + (7/6)*Psi2^2*zeta^4/mu2 - 7/12*Psi2*zeta^4 - 1/4*Psi2*zeta^3*zetab + (1/3)*Psi2*zeta^2*zetab^2 + Psi2*rhop*zeta^6/(mu2*zetab^3) + (16/3)*Psi2*rhop*zeta^5/(mu2*zetab^2) + (11/3)*Psi2*rhop*zeta^4/(mu2*zetab) - 8/3*Psi2*rhop*zeta^3/mu2 - 1/2*Psi2*zeta^5/(mu2*zetab^3) - 13/6*Psi2*zeta^4/(mu2*zetab^2) - 3*Psi2*zeta^3/(mu2*zetab) + (2/3)*Psi2*zeta^2/mu2 + Psi2*zeta*zetab/mu2 + (7/6)*rhop*zeta^2*zetab - 2/3*rhop*zeta*zetab^2 - 7/12*zeta*zetab + (1/3)*zetab^2 - 22/3*rhop^2*zeta^3/(mu2*zetab) + (2/3)*rhop^2*zeta^2/mu2 + (19/3)*rhop*zeta^2/(mu2*zetab) + (8/3)*rhop*zeta/mu2 - 2*rhop*zetab/mu2 - 4/3*zeta/(mu2*zetab) - (3/2)/mu2 + zetab/(mu2*zeta)},
 {"nn", "X1b", {"Ep","E"}, (4/3)*Lxi*tau*zeta*zetab^2/mu2 + (4/3)*Lxi*tau*zetab^3/mu2 + (2/3)*Psi2*tau*zeta^5/(mu2*zetab) + 2*Psi2*tau*zeta^4/mu2 + (2/3)*Psi2*tau*zeta^3*zetab/mu2 - 2/3*Psi2*tau*zeta^2*zetab^2/mu2 + (4/3)*Psi2*tau*zeta*zetab^3/mu2 + (2/3)*tau*zeta^2*zetab^2 - 4/3*tau*zeta*zetab^3 + (16/3)*rhop*tau*zeta^2*zetab/mu2 + (44/3)*rhop*tau*zeta*zetab^2/mu2 - 4/3*rhop*tau*zetab^3/mu2 + 7*tau*zeta*zetab/mu2 - 28/3*tau*zetab^2/mu2 + 2*tau*zetab^3/(mu2*zeta)},
 {"nn", "X1b", {"Ep","E","E"}, -2/3*Lxi*zetab^3/mu2 + (1/3)*Psi2*zeta^4/mu2 + 4*Psi2*zeta^3*zetab/mu2 + (17/6)*Psi2*zeta^2*zetab^2/mu2 - 3/2*Psi2*zeta*zetab^3/mu2 + (1/3)*zeta*zetab^3 - 22/3*rhop*zeta*zetab^2/mu2 + 4*rhop*zetab^3/mu2 + (31/6)*zetab^2/mu2 - 7/3*zetab^3/(mu2*zeta)},
 {"nn", "X1b", {"Ep","E","E","E"}, (2/3)*tau*zetab^4/mu2},
 {"nn", "X1b", {"Ep","Ep"}, -4/3*Psi2*tau*zeta^5/(mu2*zetab) - 2*Psi2*tau*zeta^4/mu2 - 2/3*Psi2*tau*zeta^3*zetab/mu2 + (8/3)*rhop*tau*zeta^3/mu2 + (4/3)*rhop*tau*zeta^2*zetab/mu2 - 4/3*tau*zeta^2/mu2 - 2/3*tau*zeta*zetab/mu2},
 {"nn", "X1b", {"Ep","Ep","E"}, -2/3*Psi2*zeta^3*zetab/mu2 - 2/3*Psi2*zeta^2*zetab^2/mu2 + (4/3)*rhop*zeta*zetab^2/mu2 - 2/3*zetab^2/mu2},
 {"nn", "X1b", {"Ep","Ep","E","E"}, (2/3)*tau*zeta*zetab^3/mu2},
 {"nn", "X1b", {"Tp"}, (4/3)*Lxi^2*tau*zetab^2/(mu2*rhop) - Lxi*Psi2*tau*zeta^4/(mu2*rhop*zetab) + (8/3)*Lxi*Psi2*tau*zeta^3/(mu2*rhop) + (7/3)*Lxi*Psi2*tau*zeta^2*zetab/(mu2*rhop) + 2*Lxi*Psi2*tau*zeta*zetab^2/(mu2*rhop) - 1/2*Lxi*tau*zeta*zetab^2/rhop + (1/3)*Lxi*tau*zetab^3/rhop - 4/3*Lxi*tau*zeta*zetab/mu2 - 4/3*Lxi*tau*zetab^2/mu2 - Lxi*tau*zetab/(mu2*rhop) + (10/3)*Lxi*tau*zetab^2/(mu2*rhop*zeta) - 3/2*Psi2^2*tau*zeta^7/(mu2*rhop*zetab^3) + 2*Psi2^2*tau*zeta^6/(mu2*rhop*zetab^2) + (13/3)*Psi2^2*tau*zeta^5/(mu2*rhop*zetab) + (10/3)*Psi2^2*tau*zeta^4/(mu2*rhop) + (1/2)*Psi2^2*tau*zeta^3*zetab/(mu2*rhop) - 3/4*Psi2*tau*zeta^4/rhop + (1/12)*Psi2*tau*zeta^2*zetab^2/rhop + (1/6)*Psi2*tau*zeta*zetab^3/rhop - Psi2*tau*zeta^5/(mu2*zetab^2) - 5*Psi2*tau*zeta^4/(mu2*zetab) - 6*Psi2*tau*zeta^3/mu2 - 2/3*Psi2*tau*zeta^2*zetab/mu2 - 1/2*Psi2*tau*zeta^4/(mu2*rhop*zetab^2) - 1/3*Psi2*tau*zeta^3/(mu2*rhop*zetab) + (25/6)*Psi2*tau*zeta^2/(mu2*rhop) + 2*Psi2*tau*zeta*zetab/(mu2*rhop) + Psi2*tau*zetab^2/(mu2*rhop) + tau*zeta^2*zetab + (1/2)*tau*zeta*zetab^2 + (1/3)*tau*zetab^3 - 1/4*tau*zeta*zetab/rhop - 1/12*tau*zetab^2/rhop + (1/6)*tau*zetab^3/(rhop*zeta) + 2*rhop*tau*zeta^2/mu2 - 2*rhop*tau*zeta*zetab/mu2 - 11/3*tau*zeta/mu2 - 4/3*tau*zetab/mu2 + (2/3)*tau*zetab^2/(mu2*zeta) - 1/2*tau/(mu2*rhop) + (1/2)*tau*zetab/(mu2*rhop*zeta) + tau*zetab^2/(mu2*rhop*zeta^2)},
 {"nn", "X1b", {"Tp","E"}, (2/3)*Lxi^2*zetab^3/(mu2*rhop*zeta) - 1/3*Lxi*Psi2*zeta^3/(mu2*rhop) + (1/3)*Lxi*Psi2*zeta^2*zetab/(mu2*rhop) + Lxi*Psi2*zeta*zetab^2/(mu2*rhop) + (5/3)*Lxi*Psi2*zetab^3/(mu2*rhop) - 1/3*Lxi*zetab^3/rhop + (10/3)*Lxi*zetab^2/mu2 - 2/3*Lxi*zetab^3/(mu2*zeta) - 2/3*Lxi*zetab^2/(mu2*rhop*zeta) + (5/3)*Lxi*zetab^3/(mu2*rhop*zeta^2) - 5/6*Psi2^2*zeta^6/(mu2*rhop*zetab^2) - 5/6*Psi2^2*zeta^5/(mu2*rhop*zetab) + (1/6)*Psi2^2*zeta^4/(mu2*rhop) + (5/6)*Psi2^2*zeta^3*zetab/(mu2*rhop) + (1/3)*Psi2^2*zeta^2*zetab^2/(mu2*rhop) + (1/3)*Psi2^2*zeta*zetab^3/(mu2*rhop) - 7/12*Psi2*zeta^3*zetab/rhop - 5/12*Psi2*zeta^2*zetab^2/rhop - 1/6*Psi2*zeta*zetab^3/rhop - 1/3*Psi2*zeta^4/(mu2*zetab) - 5/3*Psi2*zeta^2*zetab/mu2 + (4/3)*Psi2*zeta*zetab^2/mu2 - 2/3*Psi2*zeta^3/(mu2*rhop*zetab) - 2*Psi2*zeta^2/(mu2*rhop) + (1/2)*Psi2*zeta*zetab/(mu2*rhop) + (3/2)*Psi2*zetab^2/(mu2*rhop) + Psi2*zetab^3/(mu2*rhop*zeta) - 1/3*zeta*zetab^2 - 2/3*zetab^3 - 5/12*zetab^2/rhop + (10/3)*rhop*zeta*zetab/mu2 - 4/3*rhop*zetab^2/mu2 - 4/3*rhop*zetab^3/(mu2*zeta) - 4/3*zetab/mu2 - 1/3*zetab^2/(mu2*zeta) + (2/3)*zetab^3/(mu2*zeta^2) - 3/2*zetab/(mu2*rhop*zeta) + (7/6)*zetab^2/(mu2*rhop*zeta^2) + (1/2)*zetab^3/(mu2*rhop*zeta^3)},
 {"nn", "X1b", {"Tp","E","E"}, (1/3)*Lxi*tau*zetab^4/(mu2*rhop*zeta) - 1/3*Psi2*tau*zeta^3*zetab/(mu2*rhop) - 7/6*Psi2*tau*zeta^2*zetab^2/(mu2*rhop) - 2/3*Psi2*tau*zeta*zetab^3/(mu2*rhop) + (1/2)*Psi2*tau*zetab^4/(mu2*rhop) - 1/3*tau*zetab^4/rhop + (1/3)*tau*zetab^3/mu2 - 2*tau*zetab^4/(mu2*zeta) - 11/6*tau*zetab^3/(mu2*rhop*zeta) + (7/6)*tau*zetab^4/(mu2*rhop*zeta^2)},
 {"nn", "X1b", {"Tp","E","E","E"}, -1/6*Psi2*zeta*zetab^3/(mu2*rhop) - 1/6*Psi2*zetab^4/(mu2*rhop) + (1/3)*zetab^4/(mu2*zeta) - 1/6*zetab^4/(mu2*rhop*zeta^2)},
 {"nn", "X1b", {"Tp","Ep"}, -4/3*Lxi*Psi2*zeta^3/(mu2*rhop) - 4/3*Lxi*Psi2*zeta^2*zetab/(mu2*rhop) + (8/3)*Lxi*zeta*zetab/mu2 - 4/3*Lxi*zetab/(mu2*rhop) + (1/2)*Psi2^2*zeta^7/(mu2*rhop*zetab^3) - 7/6*Psi2^2*zeta^6/(mu2*rhop*zetab^2) - 17/6*Psi2^2*zeta^5/(mu2*rhop*zetab) - 11/6*Psi2^2*zeta^4/(mu2*rhop) - 2/3*Psi2^2*zeta^3*zetab/(mu2*rhop) + (1/4)*Psi2*zeta^4/rhop + (1/12)*Psi2*zeta^3*zetab/rhop - 1/6*Psi2*zeta^2*zetab^2/rhop - Psi2*zeta^5/(mu2*zetab^2) + (7/3)*Psi2*zeta^4/(mu2*zetab) + (4/3)*Psi2*zeta^3/mu2 + (4/3)*Psi2*zeta^2*zetab/mu2 + (1/2)*Psi2*zeta^4/(mu2*rhop*zetab^2) - 7/6*Psi2*zeta^3/(mu2*rhop*zetab) - 7/3*Psi2*zeta^2/(mu2*rhop) - 7/3*Psi2*zeta*zetab/(mu2*rhop) - 1/2*zeta^2*zetab + (1/3)*zeta*zetab^2 + (1/4)*zeta*zetab/rhop - 1/6*zetab^2/rhop + 2*rhop*zeta^2/mu2 - 2*zeta/mu2 + (10/3)*zetab/mu2 + (1/2)/(mu2*rhop) - 5/3*zetab/(mu2*rhop*zeta)},
 {"nn", "X1b", {"Tp","Ep","E"}, -4/3*Lxi*tau*zetab^3/(mu2*rhop) + (1/3)*Psi2*tau*zeta^4/(mu2*rhop) - 2/3*Psi2*tau*zeta^3*zetab/(mu2*rhop) - Psi2*tau*zeta^2*zetab^2/(mu2*rhop) - 4/3*Psi2*tau*zeta*zetab^3/(mu2*rhop) + (1/3)*tau*zeta*zetab^3/rhop - 6*tau*zeta*zetab^2/mu2 + (2/3)*tau*zetab^2/(mu2*rhop) - 5/3*tau*zetab^3/(mu2*rhop*zeta)},
 {"nn", "X1b", {"Tp","Ep","E","E"}, -1/6*Psi2*zeta^2*zetab^2/(mu2*rhop) - 1/6*Psi2*zeta*zetab^3/(mu2*rhop) - 1/6*zetab^3/(mu2*rhop*zeta)},
 {"nn", "X1b", {"Tp","Ep","Ep"}, (2/3)*Psi2*tau*zeta^4/(mu2*rhop) + (2/3)*Psi2*tau*zeta^3*zetab/(mu2*rhop) - 4/3*tau*zeta^2*zetab/mu2 + (2/3)*tau*zeta*zetab/(mu2*rhop)},
 {"nn", "X1b", {"Tp","Ep","Ep","E"}, (1/3)*Psi2*zeta^3*zetab/(mu2*rhop) + (1/3)*Psi2*zeta^2*zetab^2/(mu2*rhop) - 2/3*zeta*zetab^2/mu2 + (1/3)*zetab^2/(mu2*rhop)},
 {"nn", "X1b", {"Tp","Tp"}, -4/3*Lxi*tau*zetab^2/(mu2*rhop) + Psi2*tau*zeta^4/(mu2*rhop*zetab) - 4/3*Psi2*tau*zeta^3/(mu2*rhop) - Psi2*tau*zeta^2*zetab/(mu2*rhop) - 2/3*Psi2*tau*zeta*zetab^2/(mu2*rhop) + (1/2)*tau*zeta*zetab^2/rhop - 1/3*tau*zetab^3/rhop + (4/3)*tau*zeta*zetab/mu2 + (4/3)*tau*zetab^2/mu2 + tau*zetab/(mu2*rhop) - 2*tau*zetab^2/(mu2*rhop*zeta)},
 {"nn", "X1b", {"Tp","Tp","E"}, -2/3*Lxi*zetab^3/(mu2*rhop*zeta) + (1/3)*Psi2*zeta^3/(mu2*rhop) + (2/3)*Psi2*zeta^2*zetab/(mu2*rhop) + (1/3)*Psi2*zeta*zetab^2/(mu2*rhop) - 2/3*Psi2*zetab^3/(mu2*rhop) + (1/3)*zetab^3/rhop - 2*zetab^2/mu2 + (4/3)*zetab^3/(mu2*zeta) + (4/3)*zetab^2/(mu2*rhop*zeta) - zetab^3/(mu2*rhop*zeta^2)},
 {"nn", "X1b", {"Tp","Tp","E","E"}, (1/3)*tau*zetab^4/(mu2*rhop*zeta)},
 {"nn", "X1b", {"Tp","Tp","Ep"}, (2/3)*Psi2*zeta^3/(mu2*rhop) + (2/3)*Psi2*zeta^2*zetab/(mu2*rhop) - 4/3*zeta*zetab/mu2 + (2/3)*zetab/(mu2*rhop)},
 {"nn", "X1b", {"Tp","Tp","Ep","E"}, (2/3)*tau*zetab^3/(mu2*rhop)},
 {"nn", "hll", {}, (1/4)*Lxi^2*zeta^2 + (1/2)*Lxi^2*zeta*zetab + Lxi*Psi2*zeta^5/zetab^2 + (1/2)*Lxi*Psi2*zeta^4/zetab - 1/2*Lxi*Psi2*zeta^3 + (1/2)*Lxi*Psi2*zeta^2*zetab + (1/2)*Lxi*Psi2*zeta*zetab^2 - 1/4*Lxi*mu2*zeta^2*zetab - 1/4*Lxi*mu2*zeta*zetab^2 - 2*Lxi*rhop*zeta^3/zetab + 2*Lxi*rhop*zeta^2 + Lxi*rhop*zeta*zetab - Lxi*rhop*zetab^2 + (3/2)*Lxi*zeta^2/zetab - 7/8*Lxi*zeta - 7/8*Lxi*zetab + (1/2)*Lxi*zetab^2/zeta - 5/4*Psi2^2*zeta^8/zetab^4 - 2*Psi2^2*zeta^7/zetab^3 - 5/4*Psi2^2*zeta^6/zetab^2 - 1/2*Psi2^2*zeta^5/zetab + (3/4)*Psi2^2*zeta^4 + Psi2^2*zeta^3*zetab + (1/4)*Psi2^2*zeta^2*zetab^2 - 1/2*Psi2*mu2*zeta^5/zetab - 5/8*Psi2*mu2*zeta^4 - 5/8*Psi2*mu2*zeta^3*zetab - 1/2*Psi2*mu2*zeta^2*zetab^2 + (9/2)*Psi2*rhop*zeta^6/zetab^3 + (9/2)*Psi2*rhop*zeta^5/zetab^2 + 4*Psi2*rhop*zeta^4/zetab + 4*Psi2*rhop*zeta^3 - Psi2*rhop*zeta*zetab^2 - 3/4*Psi2*zeta^5/zetab^3 - 13/4*Psi2*zeta^4/zetab^2 - 5/2*Psi2*zeta^3/zetab - 2*Psi2*zeta^2 - Psi2*zeta*zetab + Psi2*zetab^2 + (1/16)*mu2^2*zeta^2*zetab^2 + mu2*rhop*zeta^3 - 3/4*mu2*rhop*zeta^2*zetab + mu2*rhop*zeta*zetab^2 - 11/16*mu2*zeta^2 + (3/8)*mu2*zeta*zetab - 11/16*mu2*zetab^2 - 4*rhop^2*zeta^4/zetab^2 - 3*rhop^2*zeta^2 - 2*rhop^2*zeta*zetab + rhop^2*zetab^2 + (3/2)*rhop*zeta^3/zetab^2 + 6*rhop*zeta^2/zetab + 6*rhop*zetab - 2*rhop*zetab^2/zeta + (5/8)*zeta^2/zetab^2 - 13/4*zeta/zetab + 11/8 - 3*zetab/zeta + (3/4)*zetab^2/zeta^2},
 {"nn", "hll", {"E"}, (5/2)*Lxi*tau*zeta*zetab^2 - Lxi*tau*zetab^3 + (3/2)*Psi2*tau*zeta^5/zetab + 2*Psi2*tau*zeta^4 + (1/2)*Psi2*tau*zeta^3*zetab - 5/4*Psi2*tau*zeta^2*zetab^2 - 9/4*Psi2*tau*zeta*zetab^3 - 1/8*mu2*tau*zeta^2*zetab^2 + (1/4)*mu2*tau*zeta*zetab^3 - 7/2*rhop*tau*zeta^3 + (1/2)*rhop*tau*zeta^2*zetab - 2*rhop*tau*zeta*zetab^2 + 3*rhop*tau*zetab^3 + (19/8)*tau*zeta^2 + (23/8)*tau*zetab^2 - 5/2*tau*zetab^3/zeta},
 {"nn", "hll", {"E","E"}, -1/2*Psi2*zeta^4 + (1/2)*Psi2*zeta^3*zetab + (5/4)*Psi2*zeta^2*zetab^2 + (1/4)*Psi2*zeta*zetab^3 + rhop*zeta^2*zetab - 2*rhop*zeta*zetab^2 - 1/2*rhop*zetab^3 - 1/2*zeta*zetab + zetab^2 + (1/4)*zetab^3/zeta},
 {"nn", "hll", {"Ep"}, (3/4)*Lxi*tau*zeta^3 - 1/4*Lxi*tau*zeta^2*zetab - Lxi*tau*zeta*zetab^2 + Psi2*tau*zeta^6/zetab^2 - 3/2*Psi2*tau*zeta^5/zetab - 9/4*Psi2*tau*zeta^4 - 7/4*Psi2*tau*zeta^3*zetab - 1/2*Psi2*tau*zeta^2*zetab^2 - 1/4*mu2*tau*zeta^3*zetab + (1/8)*mu2*tau*zeta^2*zetab^2 - 1/2*rhop*tau*zeta^4/zetab + 4*rhop*tau*zeta^3 + rhop*tau*zeta^2*zetab + 2*rhop*tau*zeta*zetab^2 + (7/4)*tau*zeta^3/zetab - 5/2*tau*zeta^2 - 3/2*tau*zetab^2},
 {"nn", "hll", {"Ep","E"}, -1/2*Lxi*zeta^2*zetab + (1/2)*Lxi*zeta*zetab^2 + (3/2)*Psi2*zeta^5/zetab + (9/4)*Psi2*zeta^4 + (3/4)*Psi2*zeta^3*zetab - 4*rhop*zeta^3 - 7/2*rhop*zeta^2*zetab - rhop*zeta*zetab^2 + (9/8)*zeta^2 + (5/4)*zeta*zetab + (5/8)*zetab^2},
 {"nn", "hll", {"Ep","E","E"}, -7/4*tau*zeta^2*zetab^2 + (1/2)*tau*zeta*zetab^3},
 {"nn", "hll", {"Ep","Ep"}, (1/4)*Psi2*zeta^6/zetab^2 + (1/4)*Psi2*zeta^5/zetab - 1/2*rhop*zeta^4/zetab + (1/4)*zeta^3/zetab},
 {"nn", "hll", {"Ep","Ep","E"}, (1/2)*tau*zeta^3*zetab + (3/4)*tau*zeta^2*zetab^2},
 {"nn", "hll", {"Ep","Ep","E","E"}, -1/4*zeta^2*zetab^2},
 {"nn", "hll", {"Tp"}, -1/4*Lxi^2*zeta*zetab/rhop - 1/2*Lxi^2*zetab^2/rhop - 3/4*Lxi*Psi2*zeta^4/(rhop*zetab) - 7/4*Lxi*Psi2*zeta^3/rhop - 3/2*Lxi*Psi2*zeta^2*zetab/rhop - 3/4*Lxi*Psi2*zeta*zetab^2/rhop + (1/8)*Lxi*mu2*zeta*zetab^2/rhop + Lxi*zeta^2 - 1/2*Lxi*zeta*zetab - 5/8*Lxi*zeta/rhop - 5/8*Lxi*zetab/rhop - 3/4*Lxi*zetab^2/(rhop*zeta) - 1/2*Psi2^2*zeta^7/(rhop*zetab^3) - 3/2*Psi2^2*zeta^6/(rhop*zetab^2) - 9/4*Psi2^2*zeta^5/(rhop*zetab) - 2*Psi2^2*zeta^4/rhop - Psi2^2*zeta^3*zetab/rhop - 1/4*Psi2^2*zeta^2*zetab^2/rhop + (1/8)*Psi2*mu2*zeta^4/rhop + (1/8)*Psi2*mu2*zeta^3*zetab/rhop + (1/8)*Psi2*mu2*zeta^2*zetab^2/rhop + (3/2)*Psi2*zeta^5/zetab^2 - 1/2*Psi2*zeta^4/zetab - Psi2*zeta^3 - Psi2*zeta^2*zetab + (1/2)*Psi2*zeta*zetab^2 - 3/4*Psi2*zeta^4/(rhop*zetab^2) - 3/2*Psi2*zeta^3/(rhop*zetab) - 17/8*Psi2*zeta^2/rhop - 5/4*Psi2*zeta*zetab/rhop - 5/8*Psi2*zetab^2/rhop + (1/16)*mu2*zeta*zetab/rhop + (1/16)*mu2*zetab^2/rhop - rhop*zeta^3/zetab + 2*rhop*zeta^2 + rhop*zeta*zetab + (3/4)*zeta^2/zetab - 1/4*zeta - zetab - 1/4*zeta/(rhop*zetab) - (3/8)/rhop - 3/8*zetab/(rhop*zeta) - 1/4*zetab^2/(rhop*zeta^2)},
 {"nn", "hll", {"Tp","E"}, (1/4)*Lxi*tau*zeta*zetab^2/rhop - Lxi*tau*zetab^3/rhop - 1/2*Psi2*tau*zeta^4/rhop - Psi2*tau*zeta^3*zetab/rhop - 1/4*Psi2*tau*zeta^2*zetab^2/rhop - 1/4*Psi2*tau*zeta*zetab^3/rhop + (1/8)*mu2*tau*zeta*zetab^3/rhop + 2*tau*zeta^2*zetab - 3/8*tau*zeta*zetab/rhop - 1/4*tau*zetab^2/rhop - 5/8*tau*zetab^3/(rhop*zeta)},
 {"nn", "hll", {"Tp","E","E"}, (1/4)*Psi2*zeta^3*zetab/rhop - 1/4*Psi2*zeta*zetab^3/rhop - 1/2*zeta*zetab^2 + (1/2)*zetab^3 + (1/4)*zetab^2/rhop - 1/4*zetab^3/(rhop*zeta)},
 {"nn", "hll", {"Tp","Ep"}, (1/4)*Lxi*tau*zeta^2*zetab/rhop + (1/2)*Lxi*tau*zeta*zetab^2/rhop + (1/2)*Psi2*tau*zeta^5/(rhop*zetab) + Psi2*tau*zeta^4/rhop + (3/4)*Psi2*tau*zeta^3*zetab/rhop + (1/4)*Psi2*tau*zeta^2*zetab^2/rhop - 1/8*mu2*tau*zeta^2*zetab^2/rhop - 3/2*tau*zeta^3 - tau*zeta*zetab^2 + (1/2)*tau*zeta^2/rhop + (1/4)*tau*zeta*zetab/rhop + (1/2)*tau*zetab^2/rhop},
 {"nn", "hll", {"Tp","Ep","E"}, (1/4)*Lxi*zeta*zetab^2/rhop + (1/4)*Psi2*zeta^3*zetab/rhop + (1/2)*Psi2*zeta^2*zetab^2/rhop + (3/2)*zeta^2*zetab + (1/2)*zeta*zetab^2 - 1/8*zeta*zetab/rhop + (3/8)*zetab^2/rhop},
 {"nn", "hll", {"Tp","Ep","E","E"}, (1/4)*tau*zeta*zetab^3/rhop},
 {"nn", "hll", {"Tp","Ep","Ep","E"}, -1/4*tau*zeta^2*zetab^2/rhop},
 {"nn", "hll", {"Tp","Tp"}, (1/4)*Lxi*zeta*zetab/rhop + (1/2)*Lxi*zetab^2/rhop + (1/2)*Psi2*zeta^4/(rhop*zetab) + Psi2*zeta^3/rhop + (3/4)*Psi2*zeta^2*zetab/rhop + (1/4)*Psi2*zeta*zetab^2/rhop - 1/8*mu2*zeta*zetab^2/rhop - zeta^2 - 1/2*zetab^2 + (1/2)*zeta/rhop + (1/4)*zetab/rhop + (1/2)*zetab^2/(rhop*zeta)},
 {"nn", "hll", {"Tp","Tp","E"}, -1/4*tau*zeta*zetab^2/rhop + (1/4)*tau*zetab^3/rhop},
 {"nn", "hll", {"Tp","Tp","Ep","E"}, -1/4*zeta*zetab^2/rhop}
};

QReconstruction = GroupBy[QReconstructionEntries, First -> Rest];   (* component -> {{field, word, coefficient}, ...} *)
QModeRules[omega_] := {Lxi -> -I omega};

